Holographic Lifshitz flows

Without Lorentz symmetry, generic fixed points of the renormalization group (RG) are labelled by their dynamical (or `Lifshitz') exponent $z$. Hence, a rich variety of possible RG flows arises. The first example is already given by the standard non-relativistic limit, which can be viewed as the flow from a $z=1$ UV fixed point to a $z=2$ IR fixed point. In strongly coupled theories, there are good arguments suggesting that Lorentz invariance can emerge dynamically in the IR from a Lorentz violating UV. In this work, we perform a generic study of fixed points and the possible RG flows among them in a minimal bottom-up holographic model without Lorentz invariance, aiming to shed light on the possible options and the related phenomenology. We find: i) A minor generalization of previous models involving a massive vector field with allowed self-couplings leads to a much more efficient emergence of Lorentz invariance than in the previous attempts. Moreover, we find that generically the larger is the UV dynamical exponent $z_{UV}$ the faster is the recovery of Lorentz symmetry in the IR. ii) We construct explicitly a holographic model with a line of fixed points, realizing different Lifshitz scaling along the line. iii) We also confirm the monotonicity of a recently proposed a-function along all our Lorentz violating RG flows.

==> Lifshitz_with_generical_potential.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    578968,      13507]
NotebookOptionsPosition[    562910,      13244]
NotebookOutlinePosition[    563315,      13260]
CellTagsIndexPosition[    563272,      13257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lifshitz fixed points with generical potential", "Title",
 CellChangeTimes->{{3.6326611541916285`*^9, 
  3.6326611604027605`*^9}},ExpressionUUID->"e042a895-8178-42d2-8b8b-\
9217d174669a"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6138922687442584`*^9, 3.6138922697999516`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ec4f9114-7a87-4408-ac1a-73fe2a0a2bbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FS", "=", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.613892272608813*^9, 3.6138922759980536`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a0cfdf5c-6496-4fe6-ba2a-ae3ed0bb422e"],

Cell[CellGroupData[{

Cell["Equations in n+2 dimensions", "Section",
 CellChangeTimes->{{3.613892245567933*^9, 
  3.6138922504511642`*^9}},ExpressionUUID->"4929ad5f-d7c5-41fe-ab88-\
b4c6709d2c52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eq1", "=", 
    RowBox[{
     RowBox[{"NN", "[", "u", "]"}], "-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"n", " ", 
         RowBox[{"ww", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"ww", "[", "u", "]"}], "-", 
           RowBox[{"n", " ", 
            RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]t", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}]], 
      SqrtBox[
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", "u", "]"}], "2"]}]}]]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"NN", "'"}], "[", "u", "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"ww", "[", "u", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"ww", "[", "u", "]"}], "-", 
             RowBox[{"n", " ", 
              RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}]],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "n"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", "u", "]"}], "2"]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"V", "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n", "+", 
                RowBox[{"ww", "[", "u", "]"}], "-", 
                RowBox[{"n", " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]t", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
               "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              RowBox[{"ww", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]t", "\[Prime]",
                   MultilineFunction->None], "[", "u", "]"}]}], ")"}], 
               "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", 
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Alpha]", "[", "u", "]"}], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ww", "'"}], "[", "u", "]"}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", "u", "]"}], "2"]}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", 
            RowBox[{"ww", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"\[Alpha]", "[", "u", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
            SuperscriptBox[
             RowBox[{"ww", "[", "u", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"\[Alpha]", "[", "u", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["V", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["V", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
               RowBox[{
                SuperscriptBox["\[Beta]t", "\[Prime]",
                 MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}],
           ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"V", "[", 
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
         RowBox[{"ww", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ww", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n", "+", 
              RowBox[{"ww", "[", "u", "]"}], "-", 
              RowBox[{"n", " ", 
               RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"ww", "[", "u", "]"}], " ", 
      RowBox[{"\[Alpha]", "[", "u", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]t", "''"}], "[", "u", "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "n", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], "2"], " ", 
          RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"ww", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]t", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]t", "\[Prime]",
              MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"ww", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]t", "\[Prime]",
               MultilineFunction->None], "[", "u", "]"}]}], ")"}], "2"]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"V", "[", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[Beta]t", "[", "u", "]"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"ww", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             RowBox[{"ww", "[", "u", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]t", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"\[Beta]t", "[", "u", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Beta]t", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Beta]t", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"ww", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                RowBox[{"ww", "[", "u", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Beta]t", "\[Prime]",
                MultilineFunction->None], "[", "u", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.632664261423046*^9, 3.632664305887601*^9}, {
   3.632664339081665*^9, 3.6326643588878307`*^9}, 3.6326647915884438`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"63a639ee-c3dc-427a-bbb9-317c63abdba3"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"4f7d5ff6-3fa7-4f68-b956-d49df9007ab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations at the fixed point with zero electric charge", "Section",
 CellChangeTimes->{{3.632664196383815*^9, 
  3.632664205034568*^9}},ExpressionUUID->"12868397-41ce-4751-baa1-\
876576b433ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", "u_", "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]t", "[", "u_", "]"}], "=", "\[Beta]0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "u_", "]"}], "=", 
   FractionBox["1", "z"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NN", "[", "u_", "]"}], "=", "N0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"EQ1", "=", 
  RowBox[{"eq1", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQ2", "=", 
  RowBox[{"eq2", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"EQ3", "=", 
  RowBox[{"eq3", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4", "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{"EQ5", "=", 
  RowBox[{"eq5", "//", "FS"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "ww", ",", "NN"}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.632664208015546*^9, 3.6326642480601635`*^9}, {
   3.632664310542693*^9, 3.632664331586684*^9}, {3.6326643675806084`*^9, 
   3.632664412713605*^9}, {3.632664518521939*^9, 3.6326645291590056`*^9}, 
   3.632664775608823*^9, 3.6326648063742723`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"0b3a50dc-819e-4887-97aa-aff00604a453"],

Cell[BoxData[
 RowBox[{"N0", "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], 
       SuperscriptBox["z", "2"]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Beta]0", "2"]}]}]], 
   SqrtBox[
    RowBox[{"V", "[", 
     RowBox[{"-", 
      SuperscriptBox["\[Beta]0", "2"]}], "]"}]]]}]], "Output",
 CellChangeTimes->{
  3.632664324940262*^9, {3.632664364105297*^9, 3.632664413135888*^9}, 
   3.6326645301786833`*^9, {3.632664780275921*^9, 3.6326648076981487`*^9}, 
   3.6327315237837343`*^9, 3.6327349064195976`*^9, 3.63376437351412*^9, 
   3.6416320879486294`*^9, 3.643446809457264*^9, 3.89278222310084*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c622c1c8-0897-437a-b479-3fe2e4331aa7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}], 
        SuperscriptBox["z", "2"]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Beta]0", "2"]}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{"V", "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Beta]0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", 
            RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]}], ")"}]}], 
   RowBox[{"n", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox[
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.632664324940262*^9, {3.632664364105297*^9, 3.632664413135888*^9}, 
   3.6326645301786833`*^9, {3.632664780275921*^9, 3.6326648076981487`*^9}, 
   3.6327315237837343`*^9, 3.6327349064195976`*^9, 3.63376437351412*^9, 
   3.6416320879486294`*^9, 3.643446809457264*^9, 3.892782223404522*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1db26b51-c54e-4b6d-985a-52db5973def3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", "n", "-", 
   RowBox[{"n", " ", "z"}], "+", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]0", "2"]}], ")"}]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], 
    RowBox[{"n", " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]]}], 
  SuperscriptBox["z", "3"]]], "Output",
 CellChangeTimes->{
  3.632664324940262*^9, {3.632664364105297*^9, 3.632664413135888*^9}, 
   3.6326645301786833`*^9, {3.632664780275921*^9, 3.6326648076981487`*^9}, 
   3.6327315237837343`*^9, 3.6327349064195976`*^9, 3.63376437351412*^9, 
   3.6416320879486294`*^9, 3.643446809457264*^9, 3.892782223556428*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"a4caa73a-aa61-486c-8d01-129da338789d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.632664324940262*^9, {3.632664364105297*^9, 3.632664413135888*^9}, 
   3.6326645301786833`*^9, {3.632664780275921*^9, 3.6326648076981487`*^9}, 
   3.6327315237837343`*^9, 3.6327349064195976`*^9, 3.63376437351412*^9, 
   3.6416320879486294`*^9, 3.643446809457264*^9, 3.8927822235621567`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a38bab59-d9f4-4bc6-801d-70c79eaa72a5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "n", " ", "\[Beta]0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
     " ", 
    RowBox[{"V", "[", 
     RowBox[{"-", 
      SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], 
   SuperscriptBox["z", "2"]], "-", 
  RowBox[{"\[Beta]0", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", 
         RowBox[{"2", " ", "z"}]}], ")"}]}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "n"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.632664324940262*^9, {3.632664364105297*^9, 3.632664413135888*^9}, 
   3.6326645301786833`*^9, {3.632664780275921*^9, 3.6326648076981487`*^9}, 
   3.6327315237837343`*^9, 3.6327349064195976`*^9, 3.63376437351412*^9, 
   3.6416320879486294`*^9, 3.643446809457264*^9, 3.892782223704485*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"823744fb-b44f-499f-99ac-714346c13d15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Linear potential case", "Section",
 CellChangeTimes->{{3.6326645382800684`*^9, 
  3.6326645409578485`*^9}},ExpressionUUID->"07878e09-89ee-4b32-bfb2-\
76800e912bd9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "n"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "+", 
    RowBox[{"2", "M2", " ", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ1", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], "-", 
         RowBox[{"2", " ", "M2", " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], 
          SuperscriptBox["z", "2"]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]0", "2"]}]}]], " "}]], "EQ2"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["z", "3"], "EQ3"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ5", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"%%%", "\[Equal]", "0"}], ",", 
     RowBox[{"%%", "\[Equal]", "0"}], ",", 
     RowBox[{"%", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"M2", ",", "\[Beta]0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "n"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.632664542556912*^9, 3.632664691580969*^9}, {
  3.6326647232260013`*^9, 3.632664738168933*^9}, {3.632664819136755*^9, 
  3.6326648841009345`*^9}, {3.6326649390884843`*^9, 
  3.632664997811517*^9}},ExpressionUUID->"70b2aa5f-f63a-42f5-9885-\
e60a2c0b564d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
       RowBox[{
        SuperscriptBox["n", "2"], "-", "z", "+", 
        RowBox[{"n", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]]}], ",", 
     RowBox[{"\[Beta]0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]], 
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox["z"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
       RowBox[{
        SuperscriptBox["n", "2"], "-", "z", "+", 
        RowBox[{"n", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}]]}], ",", 
     RowBox[{"\[Beta]0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox["z"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.632664565181956*^9, 3.632664576050175*^9}, {
   3.6326646078713245`*^9, 3.6326646514933214`*^9}, 3.632664683290456*^9, {
   3.6326647243877726`*^9, 3.6326647385832095`*^9}, {3.6326648150680485`*^9, 
   3.6326648199703064`*^9}, 3.6326648500783205`*^9, 3.632664884372113*^9, {
   3.632664939952057*^9, 3.6326649984809628`*^9}, 3.632731526048239*^9, 
   3.6327349087311335`*^9, 
   3.6434468152751355`*^9},ExpressionUUID->"3b736266-d6c1-4e91-afad-\
e1c0789db498"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
          RowBox[{
           SuperscriptBox["n", "2"], "-", "z", "+", 
           RowBox[{"n", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}]], "/.", 
         RowBox[{"n", "\[Rule]", "3"}]}], ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
          RowBox[{
           SuperscriptBox["n", "2"], "-", "z", "+", 
           RowBox[{"n", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}]], "/.", 
         RowBox[{"n", "\[Rule]", "2"}]}], ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
          RowBox[{
           SuperscriptBox["n", "2"], "-", "z", "+", 
           RowBox[{"n", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}]], "/.", 
         RowBox[{"n", "\[Rule]", "1"}]}], ",", "z"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "10"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*StyleBox[SuperscriptBox[\"m\", \"2\"],FontSize->24]\)\>\"", 
       ",", "\"\<\!\(\*StyleBox[\"z\",FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.015", "]"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*StyleBox[\"d\",FontSize->18]\)\!\(\*StyleBox[\"+\",FontSize->\
18]\)\!\(\*StyleBox[\"1\",FontSize->18]\)\!\(\*StyleBox[\"=\",FontSize->18]\)\
\!\(\*StyleBox[\"5\",FontSize->18]\)\>\"", ",", 
       "\"\<\!\(\*StyleBox[\"d\",FontSize->18]\)\!\(\*StyleBox[\"+\",FontSize-\
>18]\)\!\(\*StyleBox[\"1\",FontSize->18]\)\!\(\*StyleBox[\"=\",FontSize->18]\)\
\!\(\*StyleBox[\"4\",FontSize->18]\)\>\"", ",", 
       "\"\<\!\(\*StyleBox[\"d\",FontSize->18]\)\!\(\*StyleBox[\"+\",FontSize-\
>18]\)\!\(\*StyleBox[\"1\",FontSize->18]\)\!\(\*StyleBox[\"=\",FontSize->18]\)\
\!\(\*StyleBox[\"3\",FontSize->18]\)\>\""}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.7"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4.2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.8", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.7", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.7", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.3", ",", "1"}], "}"}]}], "}"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6326650128295026`*^9, 3.6326652117957535`*^9}, {
  3.6326652768950214`*^9, 3.6326652997221975`*^9}, {3.64095446263116*^9, 
  3.640954463192539*^9}, {3.640954504961449*^9, 3.6409545487276983`*^9}, {
  3.640954584314474*^9, 
  3.6409547032129297`*^9}},ExpressionUUID->"b058147e-0fd6-49ff-ae78-\
b587aec4da3c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         Thickness[0.015]], 
        LineBox[CompressedData["
1:eJxd2Hk8VO37B3DGzJnFDHOkQrKNVLZUQlHnCkmbkrIkS8qWEkUJlShRsiS7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         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         Thickness[0.015]], 
        LineBox[CompressedData["
1:eJxd2Hk4FX3YB/A5M7Yiu0LWTkJZQuJJuu+0IEulElLSjuwtRCl6LEnZUvSk
vRAtqNBC0mPJFtVTWuyE5Jw4HMdxzjvv9fbXO//M9fljrpm55r6/9+832rsC
XfaSBEEoMwjif8///3jrcRKXvY8GqzLPZwOaPuAvtqn9ZHPqH4fD5edx5oza
G3+cAIZ98sONpYV/nAmT1zU+38yq/ONceJPvdGOHe8sfl8JjHwc4VN/5x7UQ
+/RgeLJiF5yLDzn07WwtjJidkD7h2QUdrvGG7yZrQfJue0X9UBfEjhZdLWmt
g6sj/XeXSPRAi4Hk6bi4esh+HmatYNkHvldLHXVGmsAt/aqtY+ggONlIBi72
aoUHOZ737uqzIVL3AHHQqA3MvoysS1jDhpIzNY/svdvg9W7jhM3ebOAM6+3W
TW8Do9yZX+5eYkNA8cCbrsk22P1A/v5Ksd+wc6VfovubL1A5HrJ95bffsHpb
wGxbz29wrntZdcixMYi1XTZbbk0HOGSaV8WljcH88MFfUTs6YKlhRlBs/hhU
5mVV/zraAR11F7rw+xgIZ02F1ed1ALi9icpDDoS9f/YlTrYTdI6K397EGAdf
b+vrgi+dsPQj+e/ckAlwjkCDnyHdkBLY6yGIm4C+b3udviR2w5LCEPH6KxNw
AhMD6m51Q+n6OeV6tRNwX/Tjw5yP3TC+iunyQ4MLMsl+5nuX9YBS/easv//l
QvOtjBXfGb3g3Wnh7yPGA5fGnxuak/tAKtC175kKDwYXy4eU5/aB69NRd54B
D6LTLNLuV/aBcVTFRqtNPCh0i/5wdqwPZlrdD2jM5oFC9xwPe7d+wMmufjSd
gvcTNrsrNX+AzstP4hnr+LBFO/Nw8f0BcHj6JLjPkw81WXaXK2oHgC3id0sr
kA/LFLkV9T0DsMuKk+GSxgct8a1SvaqDMFt5Qul+Gx8GfyreVIobhBV397Q4
752GEyXJzUe8hqB05OT+dF8B5KyPX/SX7DB8WBax3eKYAFRrLTauWTQMM1JH
q98kCCDJpv/IxrXDUHlhs+ntHAGEmK+t9IkcBs0xjb7AXgFYzxVxz/oxDAl6
1vortwmhpS8qdqriF/ArbC/NVSNQ8PIZ67slCziV8t9XziPweVsN9/gaFkhw
fLleegQeG/9AqLuwYPXg/sqYJQSOG7Jkt/mxIMBu2UZfRwJ//TPf5L8rLDAW
58aXHCOw/VhScBPJhtYBkfbodwRWLPX6XV7PhoN5FosffCTwhMtB3o7PbBAL
Pqrw/guBywPCSUEvG9bvL70r3kdgye00+eVCNtw55pY/m0fgQ8Ua0xKT3xDI
D3f4rMXA678Xhz7M+A1FexSbVXwYGH2fHLu2cxQoewPPcn8GFnzYfMI5YBRK
X2yYuT2EgZ/4dyT4EaNgtZw9cDKCgcYODupbL47C+MPt0X5JDPzan7Z2VuMo
9PWH+rc8YKCFtk5muNUYWCvnnJwuYuAuu6NMXfsxkCcP62uXMPBcYG3Be9cx
4Mi7urlUMLDnhX+lccgY3DjMYns2MzDV48lQb84Y/Dj2DFRGGPgzzXaFy2wO
sC+F8Zt/M3DOs8waIZMDbfvsyk+NM9Cma8ilwIQDPjLVIY3TDMxcnLxfwokD
WroSLkpSJK5t+JT8MoYDorZ1Qzt0Sbwu5tu9kM2BgrtzMmTdSXQNPxtP1Y8D
Y1zz2Y9tJAosVSyCP49DgNTQWNkOEu9wb/d+7xsHuxy1cqc9JE4cLbcpY0zA
2WvuWw0DSbx05Dc/yGICTKVefPgcQ2JbqFvw9xsToCN+Qdk1lsRos15Nx4cT
wMspbqqPJ3HhaHBj6YsJCPyoVZibRGJESOKiC58mwCls/qD2RRLVgl/2Okhz
wUR/taFcLok7AuZ7lIZzIbN/9QGLeySKGT2S0I3jQmH/rFC3AhLvD1s/TU/n
wvtz9tKJj0gUHtyqGPSAC/GZT8YLS0m85nemcUEvFwY6nDzla0nsOsCySd8w
CRr4WNy8h8S9u58vCtTlwUBin/vtXhLlo080ccx44HA19blcP4nl1zA0EnkQ
M1L7+vsAiSrfq8oS3HmQ0ynluG6ExAa3BvtbiXROdG6q950k0dz5+/7PIzyQ
yiuQyubR9zt4TXInnwfpwe+uNEyReD5x14M+iSnwt1Ov1BaQOFDTNz6qPQXt
1TejskkKr6wa+Vt68xRIXNJfNDyTQtG/iFurSqZgyWkT235JCgu3VtrWVU1B
ROES9jcpCr2OnB7a8G4KqrVnCSqkKSwtkjDbMTgFMt8id+2Qp9DfSK4yTI0P
dazBLdYKFKo6te4V6vFhrcebMWVFCqv9LsyINedDcaP1qn+VKNTOVdmY5syH
hvYZ8ZPKFH5gzusoOMmH3NTnVi9VKIy26YlZksSHnwZnnkapUmjsfUf3WSYf
klXSlSbnUpiQvTCwppAP6XOTGt5oUGitYibo6uHD44XZS+qYFN6WXq2mbD8N
d95YO/jMp7DC0sGmwHUamDdXtInoUNi2y+WAzZ5psJkbFGKygELppzuLD0ZN
wzNJEdJbj8Iwr+OOrx5Pw3bd5S49tFMTToe4vp6Gwz9OL9+jT2F+UeKloeZp
GFR4P+K+kMJO8awepZ/ToKuzfbW6AYXrHj6J9J0ngLKAhZ/+pr2n7cUNobEA
LMnSBUO0T4i8qUm3pnMyT1ck35DCIrdWxXI3AaxuFrksbkRhY3Tbss37BBBx
4Arfi/aP/M6dA6ECCNvRbCxuTKEag5WvcF4Aym/tZrjSXrpooiXnHwGo1Fu+
uE57wxYB1zpPAKc95KqMF1P4d67UmgNvBCC5olQjhPa1VgW/6RYB/Ni3dfcj
2mXTqimpHQIQc35busCEwl8b9b89nxLAUs7KVk/aEpGLKZcZQvAuYfWepz3v
joV+/2whiFzJ5pTTXt68Yn3kfCFM9kmLDdPeyltzWM5UCN2qjLlzTCkMme90
+Q4I4RphYrmC9lnnza+snITw/Lar9y7ad8K29Td7CKHda0FWDO2KG7tm7Tsg
hHVNG/qu026r9zGbOiwE285o+xe0x8aD3JNjhPCwZW/1B9rS2mFROilC8DS9
unuItr5D1O2ybCFkdzdrC2ivPhz7dn2+EJq1MkWlzSjccTWJ3VMqhH+Pp8rP
pR1Wmz7nWLUQtg5uctShnTp62VrmA/08xUFPDGjnq9/cfatLCK/Phm02oV1t
m5fwF0sI3NMT+ma0u4IfPWicFkLi7CPLTGkLnL4OPhIl0IAZnmBEW7K7/Xik
FIGPJ06p6tFWDuuWtVUgsNRZmq1BW2dW/005VQJlNl2SVaBtemNw6VctAnff
yIgUoQ0Wv2rv6BJYvj7ScpR+H8d6tmewEYFafSW27bTdvTkjVuYESvmVFNTQ
3jfOjRZbTqCad7f/A9qhiXyldzYEnq/LTkyjfVKLyL1sT2D/IseZh2mfe0wt
37eBnqPn7Ic30b68Trxp8VYCy5513TOlvfD87a9x2wmMtrdcKEO7rHXV4Pfd
BA4XDga9or93m+dJ0aQgAh3V81ZcpO17XUOh5wiBe2YMffSlPdn7XMvqOD2X
2ZnBkrSVAyetBhIIZJZvCf9E119O0UV7TCZQvcjI9SZtC6751osZBPYEPs00
pe16KiRkzU0CW1XlUizo+k5PG8q5/pxAkl98ZpTuj/mfEp5wKwl0KTINKKBd
pKZXtb6WnvPyg3xV2i2397RPfyCQpUSe/Eb3n2zJNyWPEQIXVIBMAu1r/Ajm
Iw6B5udC/zGlbbxS1USCTyD165+yqEUUOte5Oj6RYODljoR1JN3vZ782RcvP
Y2DUtJp0Np0HatoByT56DGzs1Om2oH1vr1R2hREDl2sseruXzo+6X3alAVYM
fLr4+Ic8Om8kGJUjdZsZmAGu7V/mUXhap9gzJo6BOcUx791pK/q6+LbRc19f
0Yv4qE3hzfusoybpDDSqUxOt1aKw0sIwrf0aA11mzmNk0flHrLtTa1XGQPH4
gw8G6PyMDLi0dOwnvQ54brl0Pe11wk2ui0YZGMCW1i2i81Y5WebIrkkGOmyt
dz4yh8LiR7GPm0VJ/DxUMTxA5/XPsUNLCjRIPF7dpBYvQ6FnxEbTfRtod8cc
KqAotIqfafSpiETbnWnsbnqeSKj86yRTRuLD45mKKrQ/5p7yX1tBYkzhmU1R
BN3/b7n5xfUkPmu51Ws1TWKedP+iFHoOeryXajsyTqLqhdf66+jneKKbf1NI
z0Pe9Uid58co1Dqhd26yj8QTJR6xx05ROHX1tOZv+jqqybLfMp6uQ5OSFe3d
JErxx3IeX6Dr0DH9dm47iZqu/gYPHlIYlGNeSfxH4uqZO8xu9FG4SX3U+E0V
iUkhsDLeRQQPai6dEr9CotYqcvvmhaLoWjq9sPkyibozIiyvLhZFE+6rpItZ
JBo1jSoMLhXFpacl2cxLJC7f1lsXtUoUo4kf683SSHQLrbG85ymKwY1lhwwT
SEy+eU6RPC+K5ZUFdhcP0esFam79g1FR/LrKNDvSnsTvVWZWki/EcI5zkLhu
LwNXF4vtSg2WQEsxEeXzkQy0KzKQ1dCYiev3/M2erUyv31IFe2oKJNHfuHcl
K5dAvY5gcpXXLDyqWu2/YxWBItIpa7+OSiPPw8LL4J4Qqt7nDMzbIotjw5G+
A/8JYEte4ai7gRzmXT+lfm2OAEyD5DdqceSQ3pilyjpNQ/fPypbGRnlkzLOF
7gt86HCvvSuVpYBnjh9RVfoxBfnO4RWO3op41PhAkSK9v3DkhU8f+ksJE2O5
8jvP8cAyoznJgJqNMts2XDjbPQncH0dt6r/NRv501T4vm0mIe12zLKB4Duok
eowXP+LCrnOBsVcjlfHliaFZDapckJPdP16yRQVNVFaXbU2bgFnRxaXeWqp4
wfwj+CtMwH8R9yqk+lWxVV6082vSOBw2GB26+nIu3sItG8aUxmFnQ7JvZZwa
slv8oP0SBzR1omY1eKujCRl/PFyPAwv9X1P7DTWwbE2TnuXLMRCxfmRNcTTQ
p2logcH6MSh8PXI5rkET84WK0k5Do+CqXnmnwUELjXerfORHj4J1cXGKQ6kW
xo7k6bprjYKkTGR23XxtdIt3OZRY/RuE3r82yyVo492YV3cv+v6G7bIJ6vUc
bcxNCg9vmP0bup40nnfeNg91/XtrtlSzwVl7gNnych4ynLZr8ULZML9/UV3t
QiaahvRNvNJjg9ZtFdWE80xMtzp49qguG86ueMRZl8LEGTGzNhguYMPEf3bv
pNKYKGp4fE8mkw2NM8PikzOYqNEg+SpUg95vB30cv3iFiZreVWiiyIZPVmmt
d+4xMTNTVLVJyILkFqmkqmomds6YefKMgAV8v1sHYmuZ6KZJKa6dZsF+0eWr
7d4y0efX/TcveCxYYek39baRiYanR5wfcFjw80qtT+sHJlqXGLGzhlhg5xO7
tqubiTXiK03dB1lQTGrMu9XLRKx6em3OAAs0/3k8vbefiWfL74te6GPBeGNP
8cAgE3kfan6ldLLg1pJVTDabiRnpIlkbO1gg29gmKBxlYo7/9hC5dhZE7A9p
O8RhYsqwTV7KVxa4ZF1P4XKZ+PbTixkuX1jw0uwv/zIeE232m2bIt7FAv6HZ
LpLPxC0VF9e3fmJB+r4D81cImBg+q9c8/T8W/N/flvn4P+U661s=
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         Thickness[0.015]], 
        LineBox[CompressedData["
1:eJxdl3k0lVvcx0PdlCEJjYTDVai4DTT5PoakqG5uhVKRzFNkSKRyXUNJxNUl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         "]]}}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.019444444444444445`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[{{4.2, 3.}, {4.8, 3.}}]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.019444444444444445`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[{{2.1, 2.}, {2.7, 2.}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.019444444444444445`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[{{0.7, 1.}, {1.3, 1.}}]}}}, {}}}, {
    DisplayFunction -> Identity, AspectRatio -> 1.7, Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->24]\\)\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\"", 
        TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> Directive[
       GrayLevel[0], 15], DisplayFunction :> Identity, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
       GrayLevel[0], Bold, Medium], Method -> {"ScalingFunctions" -> None}, 
     PlotRange -> {{0., 4.499999746486539}, {0., 10.}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"5\\\",\\nFontSize->18]\\)\"", 
       "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"4\\\",\\nFontSize->18]\\)\"", 
       "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"3\\\",\\nFontSize->18]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", Bold, 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "GrayLevel[0]"], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "Bold", ",", "Medium"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.643446816485942*^9},ExpressionUUID->"f46ddf99-66fa-41c9-8d22-\
72a3ea4b206d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, {}, {
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.015], 
       Opacity[1.], 
       FaceForm[
        Opacity[0.3]], 
       LineBox[CompressedData["
1:eJxd2Hk8VO37B3DGzJnFDHOkQrKNVLZUQlHnCkmbkrIkS8qWEkUJlShRsiS7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        "]]}, {
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.015], 
       Opacity[1.], 
       FaceForm[
        Opacity[0.3]], 
       LineBox[CompressedData["
1:eJxd2Hk4FX3YB/A5M7Yiu0LWTkJZQuJJuu+0IEulElLSjuwtRCl6LEnZUvSk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        "]]}, {
       RGBColor[0.560181, 0.691569, 0.194885], 
       Thickness[0.015], 
       Opacity[1.], 
       FaceForm[
        Opacity[0.3]], 
       LineBox[CompressedData["
1:eJxdl3k0lVvcx0PdlCEJjYTDVai4DTT5PoakqG5uhVKRzFNkSKRyXUNJxNUl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        "]]}}, {{}, {{}, {}, {
        RGBColor[0.368417, 0.506779, 0.709798], 
        PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], 
        LineBox[{{4.2, 3.}, {4.8, 3.}}]}, {
        RGBColor[0.880722, 0.611041, 0.142051], 
        PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], 
        LineBox[{{2.1, 2.}, {2.7, 2.}}]}, {
        RGBColor[0.560181, 0.691569, 0.194885], 
        PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], 
        LineBox[{{0.7, 1.}, {1.3, 1.}}]}}, {}}, 
     InsetBox[
      StyleBox[
       Cell[
        TextData[
         Cell[
          BoxData[
           FormBox[
            StyleBox[
             SubscriptBox["z", "max"], FontSize -> 16, FontWeight -> "Bold"], 
            TraditionalForm]], FontColor -> GrayLevel[0]]], GeneratedCell -> 
        False, CellAutoOverwrite -> False, CellBaseline -> Baseline, 
        TextAlignment -> Left], FontOpacity -> 1., Background -> 
       RGBColor[1., 1., 1., 0.6]], {3.7027847658821775`, 3.254173862854623}, {
      Left, Baseline}, {0.6275906389506246, 0.6289579742508004}, {{1., 0.}, {
      0., 1.}}, Alignment -> {Left, Top}]}, AspectRatio -> 1.7, 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->24]\\)\"", TraditionalForm], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\"", 
       TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> Directive[
      GrayLevel[0], 15], DisplayFunction -> Identity, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    ImagePadding -> {{7.049536, 40.}, {1.684211, 24.}}, LabelStyle -> 
    Directive[
      GrayLevel[0], Bold, Medium], Method -> {"ScalingFunctions" -> None}, 
    PlotRange -> {{-0.24999998591591888`, 
     4.749999732402458}, {-0.5555555555555556, 10.555555555555555`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> Automatic, 
    Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"5\\\",\\nFontSize->18]\\)\"", 
       "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"4\\\",\\nFontSize->18]\\)\"", 
       "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"3\\\",\\nFontSize->18]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", Bold, 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "GrayLevel[0]"], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "Bold", ",", "Medium"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Input",
 CellChangeTimes->{{3.6409547360338593`*^9, 
  3.6409547380151863`*^9}},ExpressionUUID->"96310b15-12f5-4e67-87fe-\
732f6644598f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, {}, {
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.015], 
       Opacity[1.], 
       FaceForm[
        Opacity[0.3]], 
       LineBox[CompressedData["
1:eJxd2Hk8VO37B3DGzJnFDHOkQrKNVLZUQlHnCkmbkrIkS8qWEkUJlShRsiS7
UJEKeWJsLbY8lX0pRY/Uk6zZJ/sy37vX7/nrN/+c1/ufOffc17mu+3NG3uHM
QUeSgICArKCAwJ/r//+MKrSHB68IJXRfHH3ZL+tKePbe95NfnvCfLxIXnPdk
m4o8+c+hBJa3uzhpvvg/JxB/K7X+amt7/5+fENUFKirCkW3/uYSwy1Rg9830
/udqwpgiPzwUP0X4r3YROKX+hXh17lmcY6gAmPiB6uDZLuKTn1yCZBgZDssn
eHOf9ROGzvBGKZkM7xONk8qr+wkseUXqmmwybBGfLq/72U+IfD3rw6gjgxzV
gtktNUD8nmqg7xSmwMCg+MOlNwaIWxL4xUc3KHC5OLLpvN0vYgGvF1vmg8Hj
/SEqm9lDRG3ZPf9AHRoslr4c7dQZJd7KnFjkGdLg1Zf305d2jBIPYN7zqCkN
fCdbBVYeHCVuZQ3rip2kwaTaKNvabZQI3+pajCfRYDhZcf3ne6PEmvEko+Nz
NPjme9uzkTRG8Oa9c10K6FCuZTdeVjdGtOg7hlWICkPgM9LvNHsecU1raWeP
lDDktB66bOLOIzbc2RJLUhKGtvlHtHk/HsFNjdm7Uk8Y1u3Zs9IijkdUn445
9N1ZGDp6o41YDTyiqmhmMO21MGjLr0q4qPubuMirBDUHJgxG79x2cNkEMYEP
CfpHssD8YliIUN0kQSYJ5WslsGBRR1Lbs32S4DfZ7+y/z4JH0xndnT2TBJHR
o6KVz4KpC2X6LwSnCG/8ybEzrSyIPz8+76E9RWjlyrgdlxCBL+csPTsfTBGv
jdianvEiYOuueKTk4jTB75id1EgTAUz9OW31jWmCpNmo0p8pAs+GthbdvTtN
mFA65/WLRIB/ykLcI3eaKNOlFCe3ikCa280Gpe5pwnfjVrdBtij8cBnVv3tg
huDxnaxXBIqC4/FXKmdWzxJX8GVu/iGiIBZ4uXFi4yxxDlt27HO4KJSlwTl/
mCUa/GZYfkmiINlZ9SLUapbgGHHrLnJFod6yflf6rVniVt+2HotuUdhk0unc
PjJLpJ3I3WchzwbKZoF0g+I5IqPR7s5aRTbkWVTurKmaI/pDVwjOKLHB7vy1
Xwea54gDpzyOR6iyoSSfttF2YI64rRF9MlGbDafV8Uof6Xlip6PUjPI+NrRy
FL7nBMwT+R/v5Ww/z4YMEUNpiV0LRL/NlfYxHzaU6+zRzzFfICYbmcMpfmz4
4nDQRf/EAlG02al9JIANIkX23FNXFghbs6vjp26xwcfu0t6KggWiY/2KqdZU
Nuz+q9D/pMIi0WO094TnWzYMm679+mpukfAxirpT+Z4NNH8NoYN0PnHP7E0/
u5YNCo+01/Yu4xOdua+lMhrZYDG7wxvfwCe+GV97ndWG1vPAgeXkwif4+4mi
jQNsuMNL2irayiec89Q/6grjkLSb2qhhIQDyT5bsE2fhoByR0XHDRgD8qepX
B0RwePHBYKDzuADEKArKR4rh8OVoAOW2hwCM+w65lEviIHFmRrcf9XkxIeBU
uBqHu9G/Ht9/JQAOmtWmJH0cwjoaA8UUBEH7mJtwjAEO0vLuka5rBCGt7sez
VTtwyHJkppSrCwKzZbIYjHGoGTYucdcVhIgSMUFbExxogpUjNYcEIf1LdYLW
ERyureIeDbohCDXNCuGuHjj4u8dr/R4UhF1KxWEFnjjs5puZq/AEQVFJhMs/
i9YXKXreYUYQvBVnr4Z748B9HlzQRCFB7tq0rbG+OAz+9tLMkSFBcZGf8f5r
OBz1M93gdIAEbUn5ah6xOOiGMNTb8klw/t7hh0FxaD2Sb/eJviCBlKSnS0w8
Dp+eXD1tVE4CHYWK7vxEHM7WTmdz60iwtPxIfUcKDk9FelWiukng7CJq9u0R
DlIxb9buXi4Ebk53VXMLcJi977/qla8QePVSSu4X4mieHQn2vSoEJ3cJnbtT
hINQo06vTogQxK3R9HYvwYE5//txQYwQ0DdBO/s1DrLmp1Vz/xICofFaM4Eq
HAwZthsf9AiBgYKT7Sfk93J6d+2HhGDTPq/sp3/jsE9bakLmtxC8Nt4lYfIO
B/MTnwqTBMkQtVvjUEANDi6lJltipMkwbCZ6PboJh9tnie0hB8mQ+VjUyaQZ
B7HQlQ+MrMigOhabSm3BITZ1jkSxJ0P/cQd57w84qmtR1dXTZGBf+Byk9wmH
PCUNY78QMnzt7P1+6R+0X1/k9ruXkuHy74nCDz9xkDMg2RxSpoCXRxHZrBuH
1XQ/nVQNCjBidpObkdUbeUsGtCjQ2/xGuroHBz3r7porBhRoF+PVP+nDwfLc
e52soxSw4P+LqQ/iEPkwXJwUQQFXn1s/45HjXKmje2MoEPd5SxBpCIeUdQG1
cUkUUJc8QW1Bzn7pGaj2mAIS5g2GDiNovz4cGrWsoIDn0qhjxuM48IVW1OXy
KGB2aklpKjJWE505O0OB2Vm9gQlkZiQzaIcABv7WUgUpPFRf6cXN/zAxGNId
UfvxGwctzX8zMSUMqk3S5DQmcNg6axVkqorBMZslA/7IhuUttskbMIjaW0le
MonDwb1VSzcQGHx5V+y5fgoH9xOZQTaWGJB/jW84j+ytLGf32BaDj8E9zSXI
/qPxW3gnMJALdcveOo3DTf+bYyGeGMzR+35pz+Dw6O5pO+5NDNK2VhycmsWh
s2qjrvBrDFp806LU53BIZjdafH2DwY7zLrdOIFsdPemVW4OB5Kb+/Drkj7y0
HLM2DGbpQpO353GoVRCRS+ZhoHU7cO1L5BD3J3rusxgkLt0h14ts9MLQCgSp
kPQ0z1p3AYdKU787P0Wo8E3qp1IrcnFAH1lNmQpLyZuippHP1wXJ8zWo8NF8
4q3UIg4bJWS3NWtTgTtRF2+N/Cz38AXvHVTQ7OzR8kU+NTcavXMvFSpcvdPj
kNfuDPtL0owK08NDYw3I6Z2V/a/t0f0GP37oQ3ZQtsUindH94pRDBfmoX87P
KDi4UyH7sPjZdciJLI2jmD8Vtv1IzTREtrSq9WkLpIIeM5RribwswynmaSgV
dGOtLS8hR+ndazCJo4LHsNbYbWSTEJ1fcilofa1mjveQmR8/UHnpVMiMelKQ
hVwje0bx7ywq1L9S7ypGDnFjbI/Lo0L39vbhKmSjogwb1xIq/GOb0t6ILCS0
3Ve3HO1f+tn0duRyk45Y1jsq+EztOvAD+XLihfxv9VS4EbG8sx9Zr0es6flH
KlBm6k1GkWfWPxsM+ocKBeJ2DyeQCy/topv/oAJIvOqYQfaq/rlqTT8V4sJb
5+aRNywN0J8doYKJZZIgH3nEfoVd3SQVSNnzw3+cnV3ol7JAhZJlfVV/fHLa
NN6DTAPCf8+1ReQ1hkNcfWEaBC8XV//zfd0RIc3iYjRg+Km/mUZ+8A9nuEeC
BupRwYa/ke1XlzFKZGmQkEzNH0aWOXdk9S0lGqTpJIv2IXeUThjYqNEg0Urd
+vuf+jCi7Ndp0sB4X2bsZ2QLc9VLgro0WPdypLIeWfzBu4QP21HOSx/5Xonc
MuRQmGFMg36n8LFC5MjNiy0X9qP1FOdNPPlTr+sJI7vMaVD+VH846U+9mjWZ
0jY0EM3hdIQhV0s3rRk+TgOyo1uSG7IhF3O440mDG/XCb62QYW9ZpKEPDeLD
cJ7Rn/3/eaFs8jINZirSLWSQNcX7pa3DUG5M6IikIWtk39/DiqaBY1hD4xh6
HlUNj/iWJdDAUnydQwWyolftZ04mDRptDYoykeWY17BPOTSUO2yW3kaWTtfb
FMKlgZxTz8ghZPGPOXcGK2gQsE5sUzvqH4pm5L6CDhooZUn2FyGT6oz9nbto
kFx7PzsGefG4YJbkAA1yc50cTZAno8/SLk/RIMMQ43JRv/bwDr0xEqMDS/HI
7C3kH7dY49MSdCA5Xjd3QO7kvJXLkqVDekWgGRP5k5n2ZVE1OgRVdXofRvPh
bb7k5raddPC+WBSwCrlyT4vzTRM6RN5NzPyN5k1p181YvcN0yKRH7I1ELlwy
z0tzoENqqR/t9Z/5dK7zmeslOrzc9Xt0EM2zGxsfKs7l0aEjdPnyXORrtdZm
OSV0cC7Qd/RADjguHmhXTgexa/f8R9G89Im+/u1NPR3ORZVn9aB56sJzTgzr
o4NfYFd2FprHxvmqbBkZBtCkCksdkd/OXik5qsiASc1UGVnkHfofHJKUGVCf
OVMTgea5fvPFAgltBuTxE7tdxlB9R94eWXKAARtqslNnh3FYp3IsgxbIgKEt
h+dT+9F8eBizhdfNgJIp+S5D5LsDfV3rBxnQutFrbT86n5Zs0LvtMc6A3OjS
T+uQ2RU/vg0tMmD91KnKAnSeMb6tu963XBg0MiVM07twWJCqafy6Sxh8mIVN
ol9x+Hln8cT7HGEgWS3ZE9+Bg6S91/5wrjC07AxdIYdsojaw+dBLYXjtvK5C
DZ2vxe9aRb6/R+8hJTYa29tR/prPLp7qEob9yyMVd7XisMnJmrlaigmeKW5X
/q3DIXhzcf71YCboNW08Y/YC9fN3T5KBHQvWl13yKUd54/vRQOcYRxaktFQz
1ZDj2u/U9bqx4N03Zhu5GJ2HH/Jjw3xY8Hd0DvlPnvn594TypygWvG7qZA//
hUNq1kUz1yoWGB8nXkhmov26cDU9Yq0IyI6HR+vdwYEsEmXUwROBMp9lA3r2
OFR9fNyvcJgN9/OeRAgp43D4aR7PShU9N1Ok2HEeGzZ4iJnKoToLU0WWBRey
oWuwsqWhQQxGr5hO70Z5+7tVdSYzcQkMa9yPYwAbsk0ulu89Jg5NuoyHIwui
sHf24oLX5qVw6qnj94YgUdCJbbqtKrQMkr3E1Lz4IjDdd0G/7usySNfdKq1w
WQRuvHm/xZ27HFY1PhAJwETAIfxMcKq/BKTs9i/UDmYBznaeLD4sCZ4R171W
sFnACuSWHJOTgofZ++6JpjDhs19WObNXClIprsWnFZngrcr7lVq6AiLOMidZ
BcJgXx95svKGNGgq5xgUbxMG2VVXWPXHVsLVZH/Vmy0MUD79RshZTQbULA0e
/XWSAeStz7cKTchAeqJ9Z+g8HfLejCTdqJeFXiJ1k3g8HcxXVj6q3yMHJ79v
76pEfbqVy43aUyIHB0zL6kbe0UBY1D+lRlEeVtn+KNV0owH/2PAhPFQemleu
PC9Op4ENO3Rl3YQ8HJ6vtuTmUuFHYUOEibUCSL4884VzBJ0T8v2cllIFYEiw
+eF8DBR7VWqqlTmgs3NfhmQOyiEZklKhERx4JB3Vl5OFQdi25xO7ozjw81na
Qf2nGEx9Nm5mRnPgo4FYklsmBg0Mn5DIWA58yqueL7uPcpTHp8m4exyQ5Hbw
z8Ri0KYb/eFRFgdgcEXv4BUMIluYt6vecWAh5vnc9csYzLuluwRXc2BeJ0xL
9hIGzhQ9Q+NaDqwK4Msc9MVgm47bXG0DB64lOb8o8cJg8F6164dWDviGhi6P
dMXA2DXY6EcXByIbzoaruGDAJckopHdzYKWxjco7JwxkkwsWHHs5MPhN8fPi
cQwmG35y+wc40FtDnTyDcli6pgFnbIwDd78GJTNtMGA3fFnM43HAWf2byxNr
DPycz37xmuDAt1sK57pQjjuYeD9qepoDryRIzwMsMCjduPn0i1kOaP/MFZcx
x2BtfZOx/zz6fTmrU14ewuCuk4vitkUOxGxy3GdlhsH//bujCP8DjqrjRA==

        "]]}, {
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.015], 
       Opacity[1.], 
       FaceForm[
        Opacity[0.3]], 
       LineBox[CompressedData["
1:eJxd2Hk4FX3YB/A5M7Yiu0LWTkJZQuJJuu+0IEulElLSjuwtRCl6LEnZUvSk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        "]]}, {
       RGBColor[0.560181, 0.691569, 0.194885], 
       Thickness[0.015], 
       Opacity[1.], 
       FaceForm[
        Opacity[0.3]], 
       LineBox[CompressedData["
1:eJxdl3k0lVvcx0PdlCEJjYTDVai4DTT5PoakqG5uhVKRzFNkSKRyXUNJxNUl
lDJWGqRBJFHx6JgLmTKec3DOeQ4yhHifd7399e619trrs9Zv77X37/v97bW3
0ilPc3vhOXPm9NH9f8f/31YddtNrWR2A7a+tC/tXO2PxS4mKB6sjf3EALC7t
GR1SSPzFkUjziZIVW5XzixMxfv/Dbj+pgl+cg+v3ZJWvdVf84gJ8SbjxKCuD
hPgdnQX9nAIkVq1MsneqRMc/0hacp6+RnZXNeMf9hJCDFcMswyL83dwi/VhQ
jUrORvVex7f43czA45ZXPR5e/ceMairFTYWF2abazb/WJ3FebO/17TeaER3h
7dMeRWJBc9VPcrgZnUci1tX9IOHJsnvwJu8rwkae3X7VUAldbafhb+taUa8p
FhoezkSByMJUeakOuNwuMFOlapBQc+/CRHEX9hmIeWqdbEBUIebacLrgtzbB
9P6/DfjBnQyKWNyNO1JKa1SYDVh3/ZTKSrtuDHds6Vq69TNSeN4jEOnBf4Gn
/pqV/oLmgru9h3R60ZtfoFP9sREi+qKjN9xZCFJzmuO2vgViQZJKV6JYeHWl
4uke2xbIpVrZGz9gYZS3xk4tvgXvbhzQkeSw4JHf/6H7Rwt0vOqOtJ5gw0bf
9arVh1bkMG41eetzYHTMQ263dTu6Cz2iiq05uFRcXa5yvR0FD07N1Phz8EZp
Q4BwaTty9784Y5TLwRYO1fpGrQO6j3l/+Mn2Y42vV9qmkQ4ke1mLyLX2I2z3
NrnFuzqh1Rq/qnK4HyoBA/yLJzrhbSRbt2vhAErvJ5Xz/Tsh7W6VFa87gFmJ
qXPM+53oMLsYGH9jAOc+F7aGS3XBcuzMasMdg3Cx3Zk209qFqYpQbuifgxCN
4wW4j3bBxKeEEXt6EJnvU8zbJLvx4lJU6oKoQfSozYi81u+Ga8rcK5eaB2HN
L3bwzepGXeOw8QtHLvYHEppc7x4IO23/3e4cF6x2+32tV3vgfpHX8i2Ci2Di
qkdleg+2wDNzTw4Xj+Y1Pslu7IFJtv/8PjYXi2JcN9tv64XdrNQiD2seatMT
9DqE+uB4JcNjowsPTvOLTlat6IPz5QV/Mv15mOPSdaloYx/EP+2NCrjBg9YG
zbIk+z7kyC5Pq/jAQ2zBu90WZB9+HnR29VThw7ya+2dtDAtP27obIjfwMaAl
7f02h4W4762pgdv4CInTiXtUyoLbzGML1gE+8ixDvkR9Z8H8+okt387xsaRn
6dE9lmws20vFFYbw8XDXzkBdLzaW51qbekXxYZR9KlntChuUWGiZ820+fNxz
O+YV0fFiNgX/lvHxedzArnQ1B9okPhoy+XA76hT6VJeDcGcvRtVnPua+uZZx
5yAHofrjFd59fGwKaWYH/83B5Kf1cVLzKMSLe7htZ3PwwTPnNHMnhcNKib75
j/pRZbVxdbMRhYokk1slZD+En4/ijSmFbTITJczefuzk3OyXsaKgON9CvG/F
ALQU7xgLe1MY4Mrckw0fwHDV85QufwrWDu8rlO4O4GJP6dvkCxRqvp3lr3sz
gKlth25kRVDIr6/fajwygDbTpjtLUygEv4qp9Ts5CJn42UvtaRQE2sRYyPlB
OGynLl7OpGD3gFp5/d9B7LzrO3P6MQWT1P2OWZ8GcTXVY1HGMwqFS2einrEG
sdxtyPb9SwrrY3Pz3gpxMSDfOpD2lsKSUPGZJh0uopxkn9iUUQj7WcjoNeeC
Ex38efYjhQk/1z0Cdy4cSzsOdVZR6HCujBdN5yKyvqVRu4VC9oEIja1SPBiG
dm2baqOwgtQ5uEuDh+AnG9ZmfaNwzYDtd9CYB6X2iGdZvRS8NxuXOgfxMFSs
1DjNotD3aJTte5MHifpVMZv7KViuyZAIyePh+z6rBnMehZ0r51olcej5TkSn
DkXhSfyz4EwRPqb0Pl8VGqKgLGmXnqfAx2zalNyTYQr/hktXFm/lI3qvXqnh
dwqiQqVU5SE+Ev95X1U0SuH8eS/ZJk8+TvYcCVg5ToE3ori95wofH7jH59pM
ULBxr7WhMvhw6ejKvfKDQj3rYthUCR9bnK/k35qkYGSz4eH8Nj6szqUeiZui
8PJrR92ScT7ip0XqvaYpqP8VPb5amkJxEU7r/KSQzNwpr7mO9pGG795emhcZ
8wx0TSjI6ju8OzdDIeRtspORHa2j9dl5ozR/1zWL/jOYQpzqLXOrWQqOeVPP
rBMplPif782guUXjwVenfAoW+83GWmg2yzg661NDYexFf+kEzW8VFqpeHqDj
y8nQWZqXM60zPgoLMD9JyI+iuT5i0yszKQG4Jka1FTRH7RL/VC8vgM33buZV
mncJ97ZbagjQWc5M16V5prhQ0KErQEqmnX4Tvb+iloqJC7sE+ONr9Mgpms+P
fZkjby7AWeIxp5U+n650j2jRCQGUUlr3GdA8tk4gdcxVAN+0zgMJdH7y9/xc
NukvgPw8/ZXNdP687RcqJYYKoHNrc9t8mrUuL12rGytAoUtusSqdb36yinZT
igBtFfv42rQeD19pb/W7L8B1X+8ETVovl896+rIvBXgfaTLNo/VliVkd/KtW
AKF0g0XPaf3T1RyshtsEUCgw3+U6QuGU4Vnb2H4BWjcwSjMEFL6dv+ZVIzyE
u7/1HVOn/ZWakBTgsWgIlUtLilNp/1nnZV2WWDUE/cHsEAs6r83972JNNw+B
kdnuKNFDodZy7Gm54xBs26efyHRRiPYRee3gM4RdT4qEJGj/m8VIlc67PIRq
k5WH6uh6qShXrzdMGkKkHrv7YR2t05aTw2+ZQ5D3jI4laB2Dzd0mT3wdQnT8
S5+PTAo7PAKEZ/qGIGHa7pxTTuFVRpz0jtkhnDbJ/VFTRNeDTMUfr7SHQbTa
qRSnU0gb1jr7JGEY0UvjEv6h7wsbSb3AA/eGoawhd1o/lYKCuunf/MfDUBhp
jE24SSHJ1j5OkxzG+bakx68jKdyoTXyWPTWMu9mzXXPdaH8+Ev5+x2YEHxc+
KGM6Usj9cih4v8cIDoWv04mkfds8nSk6HTiCi8Ycu86jFDaYmspb3BxBbdXE
M7E9FNrYccYS1SMYEg1S92FQ0FFSTQzY/h1urKV1bnV8cON265nLjWJzxTnZ
+fR9vbQwsWKWMQp7jYG2xI98GHQPmudqjyIw67VNTiFdx1oxjqL7RvE6RFnx
LF2nxlXNMcV/j+LeuEVtuT8fab+59KgPjWKV0nG9Vcv4OBIQFSHCHMO4yMTe
JdJ8zOgu1/H6OgYXMR41T5yPzImMvg7WGIq3Ze7rmOVh3P+twWuhcSSL+lod
Z/Pwn9/w9BmdceTM2aeW/pyHlrOWXh13x9F0yMu3/AAPJzxUjhYETEDxgGVJ
0AUu7O2KNDzVJnFNa6oslTeADEmjVcv2/MT978GvThn349be+TVaFnOI2VDl
gfA6NoI8/tvynStEhKzwu3j7AguTaUGqRedFCEuDBMYd9T4oGgofP6Q+j2Bd
Hf/LcUEvOt5v3C725jeiU2ZFmfNgN4zyfzt1w0uUkLvtICfJpd8VzzSlFBQW
EjmVXtzj0l3ovTFzuiJXjPiYGeJosq0Tazq9hA1PShCee3MMu4W/Ya5krHHb
iCQxNSZ5eUlcO95/zu5XPixFlJR7mMXtbsPh+3kjVpqLiZ7BJsbE2lb8cUb6
oOLoYmITO7bKXawFPdzS+upqaeI30+LDHku+otOKzBJPWkI8DjF6X6fVjIf7
A0rMbGWIp5nTcvmmTTCbDPjps1WW0FSOS1QMbYRuQu01TRE5QtPN07K74Asm
OP4GzHY5IuPuew+DOV8QXlaxzSN/KWGSXqt67/hnnIr2DLsdtIz4wdcze/ey
AYulHMdeHV5OJLMWrueqNkAiJL/AVnEFYaxeOVqQWo+mwAcl4uwVxPo1Qgmi
MvXw1RwZvF28kigQP2kRm1gHm6oYl9LwVUS0Y3tHxco6rFa9KFFlK09IBqWe
sX9YC3X3MhHHdQqEkGJilJ9RLebufLpTZFSBEP4RpeqaV4O8MupWeNVq4kxJ
qRxzpBpH5Eszq0wViYoFr9IE66uxMz8/1rRAkRh+Hs1s8KuC2KKg1EoVJSLT
hpH2op6JWVv+ocWRSkTyc2321TVMHJeKlGeOKhFssssiPOYTul9UX99/TJnQ
rrHxCBP6hP1K/Yz6YmXiXYqayUu3SqiwNSpJdQZx5pLGmC+bhGLG8hWR1xmE
Gjn5Zn0fiSi9p6N7YxnEOskdg+xuEuNNJnXicXT8yAPfYx0kqheei4hJYBAZ
bIfdu7+QCDrTOHYzhUGU7Ysv1y4j0bw9riHzAYPYsp4fdvA2iZh68WvvyxnE
8QMTlXIpJKZd053CSAahbUx4tSWRcJy3w8jkE4PQ8lTtdUogoafrOvWpmkHs
T42wCbtGgptCOjd8YRBjjryUhkASJs5hxt09DEJf9vfJ1AAS+cIKyul9DKLV
dNFLF38Sq5Of/7RnMwhllVhzkbMkxqp78/sHGITBWLrEVhcS6ZsMGUNDDCJ5
bb7bfCcSUtUtM3kjDMLB6olGoz2JQEfvFp9RBvE0RJL0sSVhnpQWOzHBIO5P
IsvoJInijVvdX08yiGnXn70yx0msrao1CZpmEMvvrw/pO0oi3sFJRW+GQZyP
KQx+YUni/36PKsT/AF1yYiw=
        "]]}}, {{}, {{}, {}, {
        RGBColor[0.368417, 0.506779, 0.709798], 
        PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], 
        LineBox[{{4.2, 3.}, {4.8, 3.}}]}, {
        RGBColor[0.880722, 0.611041, 0.142051], 
        PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], 
        LineBox[{{2.1, 2.}, {2.7, 2.}}]}, {
        RGBColor[0.560181, 0.691569, 0.194885], 
        PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], 
        LineBox[{{0.7, 1.}, {1.3, 1.}}]}}, {}}, 
     InsetBox[
      BoxData[
       FormBox[
        InterpretationBox[
         Cell[
          BoxData[
           FormBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
                SubscriptBox["z", "max"], FontSize -> 16, FontWeight -> 
                "Bold"], TraditionalForm]], FontColor -> GrayLevel[0]], 
            TraditionalForm]], GeneratedCell -> False, CellAutoOverwrite -> 
          False, CellBaseline -> Baseline, TextAlignment -> Left], 
         TextCell[
          RawBoxes[
           Cell[
            BoxData[
             FormBox[
              StyleBox[
               SubscriptBox["z", "max"], FontSize -> 16, FontWeight -> 
               "Bold"], TraditionalForm]], FontColor -> GrayLevel[0]]], 
          GeneratedCell -> False, CellAutoOverwrite -> False, CellBaseline -> 
          Baseline, TextAlignment -> Left]], TraditionalForm]], {
      3.7027847658821775`, 3.254173862854623}, {Left, Baseline}, {
      0.6275906389506246, 0.6289579742508004}, {{1., 0.}, {0., 1.}}, 
      Alignment -> {Left, Top}]}, AspectRatio -> 1.7, Axes -> {True, True}, 
    AxesLabel -> {
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->24]\\)\"", TraditionalForm], 
      FormBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\"", 
       TraditionalForm]}, AxesOrigin -> {0, 0}, AxesStyle -> Directive[
      GrayLevel[0], 15], DisplayFunction -> Identity, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    ImagePadding -> {{7.049536, 40.}, {1.684211, 24.}}, LabelStyle -> 
    Directive[
      GrayLevel[0], Bold, Medium], Method -> {"ScalingFunctions" -> None}, 
    PlotRange -> {{-0.24999998591591888`, 
     4.749999732402458}, {-0.5555555555555556, 10.555555555555555`}}, 
    PlotRangeClipping -> True, PlotRangePadding -> Automatic, 
    Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"5\\\",\\nFontSize->18]\\)\"", 
       "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"4\\\",\\nFontSize->18]\\)\"", 
       "\"\\!\\(\\*\\nStyleBox[\\\"d\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"+\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"1\\\",\\\
nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"=\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\"3\\\",\\nFontSize->18]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Thickness[0.27]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Thickness[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", Bold, 
          GrayLevel[0]}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.015`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "\[InvisibleSpace]"}], 
                    "GrayLevel[0]"], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "Bold", ",", "Medium"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.6434468173054886`*^9},ExpressionUUID->"d43f2627-8f1f-429b-9253-\
f059225feaaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
     RowBox[{
      SuperscriptBox["n", "2"], "-", "z", "+", 
      RowBox[{"n", " ", "z"}], "+", 
      SuperscriptBox["z", "2"]}]], ",", "z"}], "]"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "\[Equal]", "0"}], ",", "z"}], "]"}], ",", 
   RowBox[{"n", ">", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6326658703965187`*^9, 
  3.632665910715321*^9}},ExpressionUUID->"2bc9a1dd-6658-48ab-859d-\
7c24790539e8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"n", "-", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"n", "+", "z"}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["n", "2"], "+", 
     RowBox[{"n", " ", "z"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], 
   "2"]]], "Output",
 CellChangeTimes->{{3.6326658722217336`*^9, 3.632665911005512*^9}, 
   3.6327315277433662`*^9, 3.6327349102201242`*^9, 
   3.643446817446578*^9},ExpressionUUID->"efb1fdfa-847b-4c24-ad0e-\
4b61eea867b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"-", "n"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", "n"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6326658722217336`*^9, 3.632665911005512*^9}, 
   3.6327315277433662`*^9, 3.6327349102201242`*^9, 
   3.643446817490614*^9},ExpressionUUID->"856da95a-be27-45f3-ab59-\
d0f8641a6e98"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quadratic potential case", "Section",
 CellChangeTimes->{{3.6326645382800684`*^9, 3.6326645409578485`*^9}, {
  3.632665855767795*^9, 
  3.632665860444906*^9}},ExpressionUUID->"bad44399-b467-48e2-a44b-\
30d5e1dced97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "n"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "+", 
    RowBox[{"2", "M2", " ", "z"}], "+", 
    RowBox[{"\[Gamma]", " ", 
     SuperscriptBox["z", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ1", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"n", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], "-", 
         RowBox[{"2", " ", "M2", " ", 
          SuperscriptBox["\[Beta]0", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]0", "4"], " ", "\[Gamma]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], 
          SuperscriptBox["z", "2"]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]0", "2"]}]}]], " "}]], "EQ2"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["z", "3"], "EQ3"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ5", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"%%%", "\[Equal]", "0"}], ",", 
      RowBox[{"%%", "\[Equal]", "0"}], ",", 
      RowBox[{"%", "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M2", ",", "\[Beta]0"}], "}"}]}], "]"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "n"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.632664542556912*^9, 3.632664691580969*^9}, {
  3.6326647232260013`*^9, 3.632664738168933*^9}, {3.632664819136755*^9, 
  3.6326648841009345`*^9}, {3.6326649390884843`*^9, 3.632664997811517*^9}, {
  3.6326656176285076`*^9, 3.63266574370531*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e2548b49-6ba7-4378-8692-62e6bb26b7af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
         "\[Gamma]"}]}], 
       RowBox[{"4", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          RowBox[{"n", " ", "z"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]]}], 
     ",", 
     RowBox[{"\[Beta]0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], "z"]], 
        SqrtBox["2"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
         "\[Gamma]"}]}], 
       RowBox[{"4", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          RowBox[{"n", " ", "z"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]]}], 
     ",", 
     RowBox[{"\[Beta]0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], "z"]], 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6326656803592014`*^9, 3.6326656862951474`*^9}, {
   3.6326657186916866`*^9, 3.63266574431071*^9}, 3.6327315339705067`*^9, 
   3.632734913183093*^9, 3.892782229488491*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"03e96b86-f450-4dde-887c-f1a2ee472c16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          "\[Gamma]"}]}], 
        RowBox[{"4", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           RowBox[{"n", " ", "z"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], 
       ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "10"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6327315498200407`*^9, 3.6327316282651834`*^9}, {
  3.6327316591597214`*^9, 3.6327316730579567`*^9}, {3.6327328524982023`*^9, 
  3.6327328528107142`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2df46377-f524-434b-8ff3-6ce90e80c62c"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`n$$ = 2, $CellContext`\[Gamma]$$ = -3, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"\:65e0\:6807\:9898\"", Typeset`specs$$ = {{
      Hold[$CellContext`n$$], 0, 3, 1}, {
      Hold[$CellContext`\[Gamma]$$], -3, 3}}, Typeset`size$$ = {
    278., {213., 218.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`n$$ = 0, $CellContext`\[Gamma]$$ = -3}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      ParametricPlot[{(
          4 $CellContext`n$$^2 (
            1 + $CellContext`n$$) $CellContext`z^2 + (-1 + $CellContext`z) (
            2 $CellContext`n$$^2 + 
            2 (-1 + $CellContext`z) $CellContext`z + $CellContext`n$$ (-1 + 
              3 $CellContext`z)) $CellContext`\[Gamma]$$)/(
         4 $CellContext`z ($CellContext`n$$^2 + $CellContext`n$$ \
$CellContext`z + (-1 + $CellContext`z) $CellContext`z)), $CellContext`z}, \
{$CellContext`z, 0, 10}, 
        AxesLabel -> {"\!\(\*SuperscriptBox[\(m\), \(2\)]\)", "z"}, 
        LabelStyle -> Directive[Black, Bold, Medium], AxesStyle -> 
        Directive[Black, 12], PlotRange -> {{0, 6}, {0, 10}}], 
      "Specifications" :> {{$CellContext`n$$, 0, 3, 
         1}, {$CellContext`\[Gamma]$$, -3, 3}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{322., {273., 278.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.632731711170291*^9, 3.632732853125142*^9, 
  3.892782233319696*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"2e61e442-8e4f-4d32-ab6e-7f08343379f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}]}], 
     RowBox[{"4", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{"n", " ", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], ",",
     "z"}], "]"}], "//", "FS"}]], "Input",
 CellChangeTimes->{{3.63266581682591*^9, 3.6326658220523863`*^9}, {
  3.632665964470051*^9, 3.6326659959409714`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"10c39752-ba99-40d3-9e10-9ade4c53417f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      "\[Gamma]"}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["z", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["n", "2"], "+", 
      RowBox[{"n", " ", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], 
    "2"]}]]], "Output",
 CellChangeTimes->{
  3.632665822549716*^9, {3.632665967916339*^9, 3.6326659964262896`*^9}, 
   3.6327315391029177`*^9, 3.89278224482578*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"0accac5e-78fb-47d4-bfb6-45f5f5ee6f95"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "z"}], ")"}], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", "z"}], "]"}], "//", 
   "Simplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.641632129312091*^9, 3.6416321970050316`*^9}, {
  3.641632270260666*^9, 3.641632270375743*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d45d849e-b8fc-4d53-872d-0f1fde8cc63a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", "z"}], ")"}], " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "3"]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     "\[Gamma]"}]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.6416322784290924`*^9, 
  3.641632280869712*^9}},ExpressionUUID->"1bfa2a4b-8f6b-4e9d-953e-\
5eddec70a6f8"],

Cell["\<\
4 n^2 (n+1) z^2 (n-z)+\\gamma  \\left(2 n^3+n^2 (z (z+2)-1)-n (z-5) (z-1) z+2 \
(z-1)^2 z\\right)\
\>", "Output",
 CellChangeTimes->{
  3.641632281312005*^9},ExpressionUUID->"768dd5d8-48fb-4ab6-b1d6-\
1af0e7fd34dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", "15"}], ";", 
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"144", "+", "\[Gamma]"}], ")"}]}], "\[Equal]", 
     RowBox[{
      RowBox[{"45", " ", "\[Gamma]"}], "+", 
      RowBox[{"5", " ", "z", " ", "\[Gamma]"}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"432", "+", 
         RowBox[{"23", " ", "\[Gamma]"}]}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "\[Gamma]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.641632693596724*^9, 3.6416327235045815`*^9}, {
  3.641632855115958*^9, 3.641632855486203*^9}, {3.6416329017849426`*^9, 
  3.641632902132171*^9}, {3.641632937129404*^9, 
  3.641632937343546*^9}},ExpressionUUID->"17be5ae4-4d4e-4cc4-94ac-\
c3a95b7c38dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", "5.139305244549861`"}], "}"}]], "Output",
 CellChangeTimes->{3.641632724824456*^9, 3.641632855919488*^9, 
  3.641632902689542*^9, 
  3.6416329377177954`*^9},ExpressionUUID->"cdb39444-b8e1-4c3a-b925-\
e8df788a783f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}]}], 
    RowBox[{"4", " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "2"], "+", 
       RowBox[{"n", " ", "z"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], "/.", 
   RowBox[{"\[Gamma]", "\[Rule]", "15"}]}], "/.", 
  RowBox[{"z", "\[Rule]", "5.139305244549861`"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6416327590982075`*^9, 3.6416327765047665`*^9}, {
  3.641632867358085*^9, 3.641632869755677*^9}, {3.641632915143811*^9, 
  3.64163294934852*^9}},ExpressionUUID->"b9de4fd6-c4f3-461d-8f0c-\
963eeea44b03"],

Cell[BoxData["10.91078307205731`"], "Output",
 CellChangeTimes->{{3.641632765048159*^9, 3.641632776911033*^9}, 
   3.641632870465148*^9, 3.6416329179586797`*^9, 
   3.6416329505032854`*^9},ExpressionUUID->"7a88a94b-05c2-4dd2-8e5b-\
c5d0c1e58fae"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
            "\[Gamma]"}]}], 
          RowBox[{"4", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{"n", " ", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]],
          "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", "0"}]}], ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
            "\[Gamma]"}]}], 
          RowBox[{"4", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{"n", " ", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]],
          "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", "5"}]}], ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
            "\[Gamma]"}]}], 
          RowBox[{"4", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{"n", " ", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]],
          "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", "10"}]}], ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
            "\[Gamma]"}]}], 
          RowBox[{"4", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             RowBox[{"n", " ", "z"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]],
          "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", "15"}]}], ",", "z"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "16", "]"}]}], ",", 
    RowBox[{"Axes", "->", "None"}], ",", 
    RowBox[{"RotateLabel", "->", "None"}], ",", 
    RowBox[{"AspectRatio", "->", "1"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Calibra\>\""}], ",", "20"}], 
        "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<z\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
         "26"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", " ", "16", "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "12"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
    RowBox[{"RegionFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"y", ">", "1"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.012", "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "400"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"4.5", ",", "3"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"6.498624220247859`", ",", "3.8186364953869285`"}], "}"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"8.657973003480155`", ",", "4.514031542840245`"}], "}"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"10.91078307205731`", ",", "5.139305244549861`"}], "}"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.4"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[FilledDiamond]\>\"", ",", " ", "22"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.4"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", "Gray", ",", 
       RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%%", ",", "%%", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6416324075167933`*^9, 3.64163268868346*^9}, {
  3.6416327288591323`*^9, 3.6416327440001884`*^9}, {3.641632781980403*^9, 
  3.6416330618321953`*^9}, {3.892782354103436*^9, 3.892782373305092*^9}, {
  3.892782404546071*^9, 3.892782469601347*^9}, {3.8927825121169643`*^9, 
  3.892782514095475*^9}, {3.892782557545939*^9, 3.892782608917343*^9}, {
  3.89278264531135*^9, 3.89278279813625*^9}, {3.8927828704220552`*^9, 
  3.892782896824086*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"099457fa-d160-474c-bf06-ff39641b568c"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.012], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k4VP37B3BmmBnGMEebJPtSaDNJG+dtScpSqSwtVJI1W4uUVOobRZZs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         "]]},
       Annotation[#, "Charting`Private`Tag$33718#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.012], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd1nk8VN//B3BjiZgZdwZjrqgsZU0yFS2aV5RkCx9JfSQpqWTJp6hIkSwh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         "]]},
       Annotation[#, "Charting`Private`Tag$33718#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.012], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k0ldsbB3BjZDznmOpwOC9KEclpUNL5Zo5IkqEkRbcoQkUooTJUpEgT
hVLdyphcuSVpOmTIPDRcyRBJMmf87X7vP3t91tprD8/a+3n2S+0+aLdHgI+P
T5Gfj+9PG3TKeffMbxHUDgxpCPMNcNM2WqTl9osi0nyNPN10gPv6wfmF8qZz
oR7U23/CdYA7+LDHNOfaXJTev/a2P3CAu9pkr8AFYzHMSk4erbg/wDVxrr9p
d04cR+v//RBF+8WNkZl0kJ+ShNcuw7SZD7+47e4BPgJ6dNiEYEmf/xB3wvXc
yBo7Oro+7bH+cHaIe3BihyHHn45QnPUpvz3E/efJxt49uXRkCTfm3Gsc4lpz
u4S6lzAgHb9/xZ41w9x/KuV+fpsng/e3k9Z95h/h9r54zvjOk4VdVZ/t+/hR
7vVzb6o2tMuiV5fh//zvUW5vK2NZ8KQsIhJWJWSVjnIHz0Qnb9aWQ55TRMO5
4VEuzav3dlecHGS+Kmzb4DTGDaR0fPgt5VE/ZuReqjLOVbDRtQpIV8BW6uqR
/Kzf3Bs13WrBhQrgXbO4XlL2m2tl++2qfZUC1siOl1R0/OZqCISUx/1WAFvE
UaKTOcFtPR4wStnMQ2+f7C25qAmuYs/zbMmBeQgtjH8fsHOS6xT7+8D8+Uzc
2xSttZo2zU2LObw0TpMJZtmqzaZa09yOET35rwZMxBp1B2w2m+bWtTZY6rgy
4b/CrNTz2DS388tOoc1pTBgqCjlf+zbNVZWzsJikFFHbdSJysmSG2+3acWuX
lBJmiv8d+KzPh4w6l8Uuikp42sobP27KB+uohzwsUkLwaAMfy44P3Z+0e3jr
lTCqPUDbvp8PqtOZWc2HlNCfrL6sKYUPngtFVsrVK+G/4Fi/agF+9Amm1/We
ZqFk5c7B5xX8EPMIHvSKZyHU7sCEaws/fBYfNWm5xsJanyCBmU5+9Cq4DIdl
s1CYkcBYO8uPJWO9V2abWMiR5ekVLhMAPWBNf80CZaQN6h7KSRKA3+Mkw7DH
yojIEhhOdRNEC6Xonl2sjMwG+1AbH0F0ta/cU/lWGc1Td0SnQgRBDzHxb2xR
xlIrK5bjZUGcTxQoU5lWxsfuBDPJKkHkdTRE3IUKVlELrgYZCGHkjM/xGgsV
7LYIVNPYIISjWmmifbYqiDtYllnvIITZlq8rh9xU0PHMu3SpvxAqbbryNoap
4OK2gu+d94SwevjFhfVPVdCXYL7OTl4YgXuuaIW9VIHCv1d5s2rCeNN2rCWn
XAVG7d/tMpcJgzXfvuJbswqu6sbvFbUWxinD0PDHwyowq2yOLz4pjJ32h1N7
ZdlIm+P1VfOXMC48Tjy905QNh6Bz0YIVc7D2rmWIhgUbM/rzV/m1zIFdWfVo
jyUbd8YzOj93zcHb/oI0V1s2xgKfGxXxiyDPriFfZDsbVwIGp3xXiUDC+AHN
7SAbrYec/D6ni8DlUa1NvR8bEZxOlY05IghIZicZH2ZDc8iv6skzEbhf0dop
E8RGiP9ZrUvNIliuSc89GsGGkl9xp5WUKLIZ5z+4JbLh6qO+7UmQKChOBCcm
iY05OrmiGlGi2PWzXSzzChtZPwz/SUwUhbbThy3dyWzMHnCU9c0WxdV3D6U1
MthI3X+mamGnKKRYAYyWfDba9w0YJdrOxRwpNmd5DRt73J9qHdQQg3jltNCz
WjYYEaHVIxwx+Ju7JxvVs/E8FYeOQQzL7Sx1TJrYmP/5VVGMsxgyLt13pT6x
UelUueH2WTFsEXr00fwbGytsPu9t+SmGeaVp6jd7yHwHUsXdpsQQ9001aKiX
jfNnd2d3iYrj052nTgk/2OjhdY0OUeKY90p2b84gGynGP09L2YsjVeeunfsU
G8Kr+W4bF4rjl6rH5thpNvIcS83LX4ljyjMwJX+GjZ0Bp77b1ogjNEBYe5KP
wpNHohzXXnGEjJsm7hOm4K1DLz2qJIFLkXGv30pSaFBTbcsMk4D/gp7sHCUK
GVImSvM2SEI9M/FFCotCib6VUaaDJDxr9i6JVqbQuttun5GHJILD/2NtZVOQ
+sct/8AJSfD+0fpSrUbh6M7jG188lkRUYNKOjZoULHMKjnmpSmH9Mt//aFoU
PFqfpc8ulcIHCenftcShQq95iYZSaCvyF7DVpvDIqU72uZMUNE771mvrUlDi
H3goc14Ke9s7L4esoNC/efGnp5NSKBtIMldcSUH0mK6g3VxpOHZ+eVtIrHpn
1eJueWn8HVds/mMVBccJ0yN0PWkYbilNW7uG7Cd9t+Rf+6TxJC+J8464tcKT
M3lEGs/d/HMcDSgMj/o6x5+Uhq+EwlGvtRQWW53IKLohDauP3ZcD11G4OHTd
ULpBGgdefG8dIX7IuuV+u10ahVkaqv5cCm/N78esHpBGk9/pMg9QmLH+2Jsr
TMNrz9Pv9Ywo6KX3rvzIpkGGR3c4bErhuqVIta4jDUuDRH5VEmuez/gYtYOG
nJNaEwvMKBTVGfd+dqdhg4uUWw1xq0uYcKwvDcZxE4VyFhTmHfxt0BNDQyhn
hZA78b1HlzcgnoYW8/3VWcSrxlc4Xk6ioVziSP/6DRQcwv39TW/R4FgreNbB
kkJiwvd7aU9pcPprOeMKsXpzTMF4KQ20gH2azcSPlBa92lRGg8GZhfL2VhRq
Mzz+m26g4V3oPlmDjRRohZ/ktv2kITtp1Q4/4tSpELXcERrEljuY3yFeup65
THSKhjmy/iIS1hRsyh02FojS8bNmvs9b4nMfqyMYqnTkrvYZHyRWonziPRfR
sevFfQ7LhsKDPRI3SnToqOY/8sqbuLzf4omPAR2RYTxWIvE2Tveb1+vpGM87
v/QJcU/g6XolCzp8vnSfnCUW5S/9WW5Px5fCxeXsTRSumLpNU9vpuCyw/j2I
Nc7MiAXtokP94Aq148RmMgYLNXzocJzOOnSVuNGxhRN6mI6pDyvP5hPvSQ5c
3xBMx5OaOPlu4lML8l1ORtFxZnt37AyxrJedV2ssHWdVd9bJ2lK4lTUQuCyR
jnRu/rfFxHpDcaejr9HBc02vNiQuXaWd8F8qHSml7TG2xHbH3qWuvEviY75k
/m7iLyWeWbGZdGw2uv8snJjP8k6ZQREdQQloPE8cH2fSdLGEDpPXt8qTiVXq
2jt63tDx9nto8j3iLIXwQVTSIVkebP2IeJ2LCt+VOjpONRj+95S4KvWZ5M8W
OjauPrDlNfGOzu2KZm10pLXcfVBB3Ld4YlFKFx0LHON7aomP+VxZOdxH1lN3
dqyJ2HJ2i4PWEIlfqMnvD8Tz4qUDdv+mo+SuwcBn4i72u0tXZ+kYSRz41Eac
nxv5+L0wA0si2l5+IY4wMmoQkWDA+k7krT+2rZseXsdg4NYKl9A//ZU9nsgG
zGOgxKN565/x+oYPL89UZsBqv6/Wn/mKTuvad6gz0BV5me/PeqLl+w4pajEw
OF3cWEPscPdugt0yBtxUHbLfEavruz+KWcXASfvys6+IB3nKdSWGDPCEo7z/
xKPEuXVwzJiBkH9Htv6JV1zvJcZSSwai6KFmfxO7hGzW+8uWAc1np3GDWFNC
0i7FgYGH531NLxKPJ/P86l0YEAtKdThN/Eb71AVxdwbunDlyJJA4sZiba+TJ
wMBv61v7iHdvmnwfdJABYbXIL07Eum0FAzlHGNDqOJ64kriCX0dXJYIBL8kf
4urE1y72bHKIZmBaQfEqjXifWsbB2DgG0ubP/u4i50/IVCl78hoDkXoXJ6KJ
DaLFdJofMfDcL8fkILHo/DfW0kUMzFk2mmX/53z/He5tVsJAsJd4jxKx/7vx
h/kVDJgrnZK/Re7PfalurQudZLxy+ukI4qM306143xnQCXrB2kVspuu6f/YX
A2F+HrWKxO2bG+57zzAg03zAK4rcZ+all4stFWRQtqjcyo3424ITG8JZMqDf
aHXTJy4oWONZqCYDO+5zzS6SL+yac+8t1JXBD9a3HfrEZxRTNQQ3yKDYW59b
SPLRRNqxBU+DZWD8cW9oGHFo4bbI4HAZHK9wbDcnFqzW79aPlkFf9SCrnuQ7
ianhe48vyWBYfiKmneRDFQfvJdk5pD+l4NpM8qmJmCsnvUsGoQuiYhKIeey1
iW4/ZPBTobjfmth6FXNEeVgGQ+1h+0tIfnbwaCy4zi+LxkWjtskmJP7FNmsu
Kcli+HpBqy7J77H+3PXRdrLou/Rjedt6CowYVrqZsyzWz2V/jCNOujkpIOwm
i1ttovK9pD6kVvzzKtxbFh/tYhyvkPqRt1DXIiRaFtY246INpP40trI3+RTL
Qunk+wuNpL6xjQV22GvKIbkgw/MoscbcEP2bunKIPV5VOp9Yp3pIpnelHPrF
V0xtI/Vy7fbO8hPGcsjZVp/axKHgdIin/8BFDh6MCeciUl/jb8XJCpyXQ0HY
jhRNUq9nBRUrsofk8KIPvz4oUvj8imMg/kwetdtHw52Jk2nVjp9eyqPHLyu7
kUnB2cXrcHa5PFq0Jjuq51OoH0rN3NIsDzf/G+XPFCi8U5ViJw/JY6lAtGK0
DIXCsG9C2poK6FA/4f1BjMKFtSlVNpcVYCEdmHNjnA2T/Dm7L/rNg2jlFXED
8v6yeLSEpqzMhK/OC4fgh2x0XJzx4GUqwkBV70g4eR8uavMTMN7JgkA89UOO
vD+FpC6YfRxSRrCzftcDXTZe1d/rUd3KhsLOG4wiETa23s8bcl5CwejQ/dq3
r1Sg58vYzB6hcPunRrlogAq+9pXWVlWpYpuIRj9PRwVtzmV3Ja6p4eo91/ea
35Xx0CaoZOMudexvFPN0ua2MjRNB04dXL0Cvs6F1locy9JPexy4RXIjClKiU
darKGP8WaFTxaSHUuLzMhK8sRL3krfHJ18Cv+ti3jg9Y2B13MPLmsUUwPaef
nufLAp22d7Rw62JoVzQG0teyIBmR/2QXWxO8r3sYu8RYaAp5UCLRrYkdW8eO
hDcq4ciSoe83i7XwV63fwV93leBWGe9VGrUEEo65+W6BSlBZcEKycpc2NL4L
jTyzUoKm90vBvdo6yHdq8g1VVYKQYa6h4IgOnOM3b3AfU0Tey5/XoyqXYsw/
/NeN94pwYJXeqbTSxTXJp+uoe4owzM+/YPVEF9lBG/WawhUhLn3sRrn6Mnyu
lzR03amI2V399vSYZXhQPx5sYaCIHbQYVsXIMqwfPVVYwlREe0HVeZvterj2
uaOjc5IJG6pHrbZYD+XBH2KjPjCh3q1VXqbJQWBSmPfmYibYGfOZMec50KuR
YtY8Y+LcutwRywsc2Ac0NdsSjzVZ1EgkcJASMDfW9ikTVWJHo+OTOAh4fqba
toiJY76No5dTOGh70/zEvoCJZoOEujsPOBA3ixDzymIivlYi9tVbDg4luo99
z2Riav/tfZFlHDRlSIx6E+8VXmti8Y4D/5G7i/wfMrFOf//kuyoOLPJSd4fc
Z6IvpcyzroEDXl70wgt3mLDwjDRr/8qBZRp0ZInzBZRVb3dysMU42vxyBhMq
yY+n93RzsODfwqyU20yMVnXk9/Ry8M7JcNODdCZuLzdW+/WLg1NP6V91iGlV
rTN5QxzkKm6LziP/3yF7/VsPj3AwNqsvUpTKhN21tAvj4xz8SOW1GRIXc1Z7
F01wIHak+N2Lm0wsrnxvcWyKrFdCgWdKnPjXPvV1M2S/Y1UNZTeY4Pv/txz/
AwugjJo=
         "]]},
       Annotation[#, "Charting`Private`Tag$33718#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.012], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k4Vd0XB3Bj5ukOhsz33pMMSW4Z0/2+RINSNFEiIlOERvGS6hVKESXR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         "]]},
       Annotation[#, "Charting`Private`Tag$33718#4"]& ]}, {}}, {{}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->22], {0., 0.}], {{{4.5, 3.}}, {{4.5, 3.}}}]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->22], {0., 0.}], {{{6.498624220247859, 
        3.8186364953869285`}}, {{6.498624220247859, 3.8186364953869285`}}}]}, 
      {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->22], {0., 0.}], {{{8.657973003480155, 
        4.514031542840245}}, {{8.657973003480155, 4.514031542840245}}}]}, 
      {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledDiamond]\"\>",
          StripOnInput->False,
          FontSize->22], {0., 0.}], {{{10.91078307205731, 
        5.139305244549861}}, {{10.91078307205731, 
        5.139305244549861}}}]}}, {{}, {}}}, {{}, {{}, {}, 
      {GrayLevel[0.5], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], Thickness[0.01], 
       Dashing[{Small, Small}], LineBox[{{0., 1.}, {12., 1.}}]}}, {{}, {}}}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.0002], Thickness[
     0.005754399373371567], Opacity[0], Dashing[{Medium, Medium}], 
     Arrowheads[{{0.05623413251903491, 1}}], EdgeForm[{GrayLevel[0.], Opacity[
     1.], AbsoluteThickness[1]}], EdgeForm[None], 
     ArrowBox[{{2.1913812099358947`, 7.43452177805478}, {10.903621836605222`, 
      13.787245936090354`}}]}, 
    StyleBox[
     InsetBox["\[Gamma]", {5.870045197315699, 11.29910789361746}, {
      Left, Baseline}, {0.4444444444444444, 1.600771110319721}, {{1., 0.}, {
      0., 1.}},
      BoxID -> "Text8",
      Alignment->{Left, Top}],
     FontFamily->"Times",
     FontSize->26,
     FontWeight->"Regular"]},
   BoxID -> "Text9",
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   AxesStyle->Directive[16],
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        StyleBox[
        "\"z\"", FontFamily -> "Times New Roman", 26, StripOnInput -> False], 
        HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", FontFamily -> 
         "Calibra", 20, StripOnInput -> False], HoldForm], TraditionalForm], 
      None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->{{39., 10.}, {55., 0.5}},
   ImageSize->400,
   LabelStyle->Directive[16],
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None},
   PlotRange->{{0., 12.}, {-1.1111111111111112`, 21.11111111111111}},
   PlotRangeClipping->True,
   PlotRangePadding->Automatic,
   RotateLabel->None,
   Ticks->{Automatic, Automatic}],
  FontSize->22,
  FontWeight->Bold,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.892783077244783*^9, 3.892783080533588*^9}, 
   3.892783115736508*^9, {3.892783194194149*^9, 3.89278321125143*^9}, 
   3.892783289675185*^9, {3.892783327143037*^9, 3.8927833564971933`*^9}, {
   3.8927834259186783`*^9, 
   3.8927834277461147`*^9}},ExpressionUUID->"e53929cc-75d2-4181-bb0e-\
d5dcceba4861"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.012], Opacity[1.], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k0VesbB/BzDGcwnl1CkyhROCHdELW/TZKhQZGEqBAZEk2opBISyhDq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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.012], Opacity[1.], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k8VPv/B/CxhBlmMZiZo0X2yISUcGVeFBdNcVUqshUVddOCikuSSGlR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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.012], Opacity[1.], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13c81d8fB3CuPe+yXffeDxnhCmVU8nlpESkphRDfjIzQVBQVFU2lElqK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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.012], Opacity[1.], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k81NsbB3D7lnVmjCX7zFfCuEnZUvNRiAi5JVmSawtFyW0hUpbSQosl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      "]]}}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->22], {0., 0.}], {{{4.5, 3.}}, {{4.5, 3.}}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->22], {0., 0.}], {{{6.498624220247859, 
       3.8186364953869285`}}, {{6.498624220247859, 3.8186364953869285`}}}]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->22], {0., 0.}], {{{8.657973003480155, 
       4.514031542840245}}, {{8.657973003480155, 4.514031542840245}}}]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->22], {0., 0.}], {{{10.91078307205731, 
       5.139305244549861}}, {{10.91078307205731, 
       5.139305244549861}}}]}, {}}, {}}, {{}, {{}, {}, 
     {GrayLevel[0.5], PointSize[0.019444444444444445`], Thickness[0.01], 
      Dashing[{Small, Small}], LineBox[{{0., 1.}, {12., 1.}}]}}, {}}, 
   {RGBColor[0, 0, 1], Thickness[0.00582103217770871], 
    Dashing[{Medium, Medium}], Arrowheads[{{0.026791683248190316`, 1., {
        GraphicsBox[{
          EdgeForm[None], 
          Dashing[{}], 
          PolygonBox[{{-1, 0.5}, {0, 0}, {-1, -0.5}}]}], 0.98}}}], EdgeForm[{
    Opacity[1.], Thickness[0.013803842646028838`]}], FaceForm[RGBColor[
    1, 0.501961, 0]], 
    ArrowBox[{{2.219689119170985, 7.111398963730569}, {11.272538860103628`, 
     10.841968911917093`}}]}, InsetBox[
    StyleBox[Cell[TextData[StyleBox["\[Gamma]",
      FontSize->22,
      FontWeight->"Bold"]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left,ExpressionUUID->
      "52c070f5-89d2-4bb2-8140-97bb4ec096af"],
     FontOpacity->1.,
     Background->GrayLevel[1.]], {6.397927461139899, 9.365284974093257}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->1.4,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"m\\\", \
\\\"2\\\"],\\nFontSize->24]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"z\\\",\\nFontSize->24]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 15],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{19., 40.}, {22., 24.}},
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0., 12.}, {0., 15.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.6416333247607555`*^9, 
  3.64163332652993*^9}},ExpressionUUID->"f79add2b-e8eb-4049-a5e8-\
b01884374538"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "50"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<zmax\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.005", "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<n=1\>\""}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Dotted", ",", " ", "Black"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "50"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<zmax\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.005", "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<n=2\>\""}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Dotted", ",", " ", "Black"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "50"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<zmax\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.005", "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<n=3\>\""}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Dotted", ",", " ", "Black"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"%%%%%", ",", "%%%", ",", "%"}], "}"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.632731806901925*^9, 3.6327319483559494`*^9}, {
  3.6327319858668795`*^9, 3.6327321131304708`*^9}, {3.632732813734815*^9, 
  3.632732826447383*^9}, {3.6327328666045003`*^9, 3.6327330256759415`*^9}, {
  3.632733070336359*^9, 3.6327330898552322`*^9}, {3.6327339441938877`*^9, 
  3.632733984621475*^9}},ExpressionUUID->"d637c56d-4802-43b5-bb65-\
3a3d07d51f7c"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw9lQlYjOsbxptGTaum2Wfaa1qnZaY62ftuSx0mRyIckegvCg2yRCUpEU6W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       "], {{}, {}, 
        TagBox[
         TooltipBox[
          {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
            124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
            137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
            150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 
            163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 
            176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
            189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 
            202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 
            215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 
            228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239}]},
          RowBox[{
            RowBox[{
              RowBox[{"8", " ", 
                RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"1", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                    "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}], " ", 
                "\[Gamma]"}]}], "\[Equal]", "0"}]],
         Annotation[#, (8 (1 - $CellContext`z)) $CellContext`z^2 + (
             1 - ((-5 + $CellContext`z) (-1 + $CellContext`z)) $CellContext`z + \
(2 (-1 + $CellContext`z)^2) $CellContext`z + $CellContext`z (
               2 + $CellContext`z)) $CellContext`\[Gamma] == 0, 
          "Tooltip"]& ]}],
      AspectRatio->1,
      DisplayFunction->Identity,
      Frame->True,
      FrameLabel->{
        FormBox["\"\[Gamma]\"", TraditionalForm], 
        FormBox["\"zmax\"", TraditionalForm]},
      FrameStyle->Thickness[0.005],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{{}, {1, 3}},
      GridLinesStyle->Directive[
        Dashing[{0, Small}], 
        GrayLevel[0]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"DefaultBoundaryStyle" -> Automatic},
      PlotLabel->FormBox["\"n=1\"", TraditionalForm],
      PlotRange->{{0, 50}, {0, 20}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {193.5, -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw9VgdUU/cXZgQEE4WEEAJhZBHCEDBAYhDJRyAkURkGtCotRaQVEQRBRUFL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       "], {{}, {}, 
        TagBox[
         TooltipBox[
          {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
            124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
            137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
            150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 
            163, 164, 165, 166, 167, 168}]},
          RowBox[{
            RowBox[{
              RowBox[{"48", " ", 
                RowBox[{"(", 
                  RowBox[{"2", "-", "z"}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"16", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                    "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ",
                 "\[Gamma]"}]}], "\[Equal]", "0"}]],
         Annotation[#, (48 (2 - $CellContext`z)) $CellContext`z^2 + (
             16 - ((2 (-5 + $CellContext`z)) (-1 + $CellContext`z)) \
$CellContext`z + (2 (-1 + $CellContext`z)^2) $CellContext`z + 
             4 (-1 + $CellContext`z (
                 2 + $CellContext`z))) $CellContext`\[Gamma] == 0, 
          "Tooltip"]& ]}],
      AspectRatio->1,
      DisplayFunction->Identity,
      Frame->True,
      FrameLabel->{
        FormBox["\"\[Gamma]\"", TraditionalForm], 
        FormBox["\"zmax\"", TraditionalForm]},
      FrameStyle->Thickness[0.005],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{{}, {1, 3}},
      GridLinesStyle->Directive[
        Dashing[{0, Small}], 
        GrayLevel[0]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"DefaultBoundaryStyle" -> Automatic},
      PlotLabel->FormBox["\"n=2\"", TraditionalForm],
      PlotRange->{{0, 50}, {0, 20}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {580.5, -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw9lQk4lPsXx9NijBkyYzbrTMxI2cMQNfO1zAz+1NV2K/2RVuKvFK2uCjGl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       "], {{}, {}, 
        TagBox[
         TooltipBox[
          {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 
            124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
            137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 
            150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160}]},
          RowBox[{
            RowBox[{
              RowBox[{"144", " ", 
                RowBox[{"(", 
                  RowBox[{"3", "-", "z"}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"54", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ",
                 "\[Gamma]"}]}], "\[Equal]", "0"}]],
         Annotation[#, (144 (3 - $CellContext`z)) $CellContext`z^2 + (
             54 - ((3 (-5 + $CellContext`z)) (-1 + $CellContext`z)) \
$CellContext`z + (2 (-1 + $CellContext`z)^2) $CellContext`z + 
             9 (-1 + $CellContext`z (
                 2 + $CellContext`z))) $CellContext`\[Gamma] == 0, 
          "Tooltip"]& ]}],
      AspectRatio->1,
      DisplayFunction->Identity,
      Frame->True,
      FrameLabel->{
        FormBox["\"\[Gamma]\"", TraditionalForm], 
        FormBox["\"zmax\"", TraditionalForm]},
      FrameStyle->Thickness[0.005],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{{}, {1, 3}},
      GridLinesStyle->Directive[
        Dashing[{0, Small}], 
        GrayLevel[0]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"DefaultBoundaryStyle" -> Automatic},
      PlotLabel->FormBox["\"n=3\"", TraditionalForm],
      PlotRange->{{0, 50}, {0, 20}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Ticks->{Automatic, Automatic}], {967.5, -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}]}, {}},
  ContentSelectable->True,
  ImageSize->{964., Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.6327320850908318`*^9, 3.6327321137108574`*^9}, {
  3.6327328141646204`*^9, 3.6327328269161515`*^9}, {3.632732874959168*^9, 
  3.632733026231557*^9}, {3.6327330728404317`*^9, 3.6327330904177613`*^9}, {
  3.6327339468532324`*^9, 
  3.6327339851215014`*^9}},ExpressionUUID->"b882f6b1-a743-4270-9e70-\
54059a870009"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[Gamma]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "\[Infinity]", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
  "FS"}]], "Input",
 CellChangeTimes->{{3.641633840959464*^9, 
  3.641633868445711*^9}},ExpressionUUID->"11c8ae0b-8169-4415-9c6b-\
4a6f3a56a970"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["n", "3"]}], "-", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
    RowBox[{
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Gamma]"}]], "Output",
 CellChangeTimes->{{3.641633853396721*^9, 
  3.641633868911018*^9}},ExpressionUUID->"f7c78419-4853-4034-a58f-\
73c6499ad27f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["n", "3"]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   "\[Gamma]"}], "/.", 
  RowBox[{"n", "\[Rule]", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"54", "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], "\[Equal]", 
     "0"}], ",", "z"}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.641634055494894*^9, 
  3.6416340713504195`*^9}},ExpressionUUID->"596af4bf-7f8f-4818-bb36-\
2d68d05de7ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"54", "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Gamma]"}]], "Output",
 CellChangeTimes->{{3.641634061114623*^9, 
  3.641634071739678*^9}},ExpressionUUID->"df4e41d9-9be1-4a96-9393-\
9c1f5d1d6585"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.14876122286961024`"}], "+", 
      RowBox[{"1.381812561924054`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.14876122286961024`"}], "-", 
      RowBox[{"1.381812561924054`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", "23.29752244573922`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.641634061114623*^9, 
  3.6416340717426805`*^9}},ExpressionUUID->"b5b83b18-e5ec-4f11-b8b8-\
fcf209cd53fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "1000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "25"}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*StyleBox[\"\[Gamma]\",FontSize->24]\)\>\"", ",", 
       "\"\<\!\(\*StyleBox[SubscriptBox[\"z\", \
\"max\"],FontSize->24]\)\>\""}], "}"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.005", "]"}]}], ",", 
    RowBox[{"ContourStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.018", "]"}], ",", "Blue", ",", 
       RowBox[{"Opacity", "[", "0.7", "]"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "23.29752244573922`"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Dashed", ",", " ", "Black", ",", "Thick"}], "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "20"}], ",", "1000"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "25"}], "}"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "20"}], ",", "1000"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "25"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[FilledCircle]\>\"", ",", " ", "15", ",", " ", "Red"}], 
      "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"%%", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.641633765369278*^9, 3.6416337659626756`*^9}, {
  3.641633904744813*^9, 3.641633913038314*^9}, {3.641634193301386*^9, 
  3.64163444391477*^9}},ExpressionUUID->"298e3703-4e52-4e0b-9951-\
1026e0c17e20"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw9lgk4VekfxyUqW27WuHZX9uXeexQRX2SXpdGCZAmTG5HsS0P2a2lTCRM1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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.018], Opacity[0.7], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179}]},
       RowBox[{
         RowBox[{
           RowBox[{"144", " ", 
             RowBox[{"(", 
               RowBox[{"3", "-", "z"}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"54", "-", 
                 RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                 "+", 
                 RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ",
              "\[Gamma]"}]}], "\[Equal]", "0"}]],
      Annotation[#, (144 (3 - $CellContext`z)) $CellContext`z^2 + (
          54 - ((3 (-5 + $CellContext`z)) (-1 + $CellContext`z)) \
$CellContext`z + (2 (-1 + $CellContext`z)^2) $CellContext`z + 
          9 (-1 + $CellContext`z (2 + $CellContext`z))) $CellContext`\[Gamma] == 
       0, "Tooltip"]& ]}], {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontSize->15,
         FontColor->RGBColor[1, 0, 0]], {0., 0.}], {{{0., 3.}}, {{0., 
       3.}}}]}, {}}, {}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->24]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"z\\\", \
\\\"max\\\"],\\nFontSize->24]\\)\"", TraditionalForm]},
  FrameStyle->Thickness[0.005],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {3, 23.29752244573922}},
  GridLinesStyle->Directive[
    Dashing[{Small, Small}], 
    GrayLevel[0], 
    Thickness[Large]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{-20, 1000}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6416337663339186`*^9, {3.6416339064749594`*^9, 3.641633913421571*^9}, {
   3.6416341942089863`*^9, 
   3.641634444349064*^9}},ExpressionUUID->"a34d4cd9-6b10-488b-a596-\
7953b168e3af"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw9lgk4VekfxyUqW27WuHZX9uXeexQRX2SXpdGCZAmTG5HsS0P2a2lTCRM1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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], Thickness[0.018], Opacity[0.7], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179}]},
       RowBox[{
         RowBox[{
           RowBox[{"144", " ", 
             RowBox[{"(", 
               RowBox[{"3", "-", "z"}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"54", "-", 
                 RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                 "+", 
                 RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ",
              "\[Gamma]"}]}], "\[Equal]", "0"}]],
      Annotation[#, (144 (3 - $CellContext`z)) $CellContext`z^2 + (
          54 - ((3 (-5 + $CellContext`z)) (-1 + $CellContext`z)) \
$CellContext`z + (2 (-1 + $CellContext`z)^2) $CellContext`z + 
          9 (-1 + $CellContext`z (2 + $CellContext`z))) $CellContext`\[Gamma] == 
       0, "Tooltip"]& ]}], {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontSize->15,
         FontColor->RGBColor[1, 0, 0]], {0., 0.}], {{{0., 3.}}, {{0., 
       3.}}}]}, {}}, {}}, InsetBox[
    StyleBox[Cell[TextData[Cell[BoxData[
      FormBox[
       StyleBox[
        SubscriptBox["z", "\[Infinity]"],
        FontSize->22,
        FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
      "7bf78891-91cd-47ea-9cc8-2099d9062980"]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left,ExpressionUUID->
      "4990dd78-28b3-4b2a-a0de-588462768ebd"],
     FontOpacity->1.,
     Background->GrayLevel[1.]], {130.97472924187636, 20.803249097472904}, {
    Left, Baseline}, {99.42238267148014, 2.436823104693141}, {{1., 0.}, {0., 
    1.}},
    Alignment->{Left, Top}]},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->24]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"z\\\", \
\\\"max\\\"],\\nFontSize->24]\\)\"", TraditionalForm]},
  FrameStyle->Thickness[0.005],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {3, 23.29752244573922}},
  GridLinesStyle->Directive[
    Dashing[{Small, Small}], 
    GrayLevel[0], 
    Thickness[Large]],
  ImagePadding->{{68., 15.}, {45., 7.5}},
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{-20., 1000.}, {0., 25.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.6416344681298423`*^9, 
  3.641634472162523*^9}},ExpressionUUID->"34a5b17e-c560-49df-96f1-\
98149cdcf8a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", "\[Gamma]"}], "]"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.6327325842791586`*^9, 3.632732591696101*^9}, {
  3.632732636568122*^9, 3.632732643648611*^9}, {3.6327327627917433`*^9, 
  3.6327327655646996`*^9}},ExpressionUUID->"88c31aea-0c4c-446c-bca2-\
c11528a499f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Gamma]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "-", 
       RowBox[{"n", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"6", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.632732588415426*^9, {3.6327326349202476`*^9, 3.632732645847546*^9}, 
   3.6327327658459454`*^9},ExpressionUUID->"cea8b587-0aad-4072-9d02-\
2a46dbecc154"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "-", 
       RowBox[{"n", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"6", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}]}]}]]}], ",", 
    RowBox[{"z", "\[Rule]", "Infinity"}]}], "]"}], "//", "FS"}]], "Input",
 CellChangeTimes->{{3.6327327784370537`*^9, 
  3.632732788969867*^9}},ExpressionUUID->"1bbc9baf-ff6c-42bc-b604-\
afea8255e848"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "n"}]]}]], "Output",
 CellChangeTimes->{{3.6327327855397415`*^9, 
  3.632732789532389*^9}},ExpressionUUID->"d8467a97-8db5-4a13-b4d3-\
4f1983118be8"]
}, Open  ]],

Cell["\<\
For n=1 we can get z=Infinity for n=2 and n=3 not sure! But we cannot reach \
infinity I guess.\
\>", "Text",
 CellChangeTimes->{{3.632733050316408*^9, 3.6327330657992463`*^9}, {
  3.63273309790744*^9, 3.632733101197908*^9}, {3.632733206918146*^9, 
  3.632733221051201*^9}},ExpressionUUID->"96dab326-4f9d-45ba-94ec-\
9a4ffe36ba37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          "\[Gamma]"}]}], 
        RowBox[{"4", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           RowBox[{"n", " ", "z"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], "/.", 
       RowBox[{"n", "\[Rule]", "2"}]}], "/.", 
      RowBox[{"\[Gamma]", "\[Rule]", "50"}]}], ",", "z"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "50"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632733229492873*^9, 
  3.632733290638179*^9}},ExpressionUUID->"b317525c-f373-4642-b021-\
7d2f5e88ef20"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt13c8ld8fAHArhbLJyN7Xvfa41+j5GAmRsoWSSGUmswjJTFZCkSghlNWS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     "]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox["\"z\"", TraditionalForm]},
  AxesOrigin->{25., 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{24.9498599393182, 25.410181837735625`}, {0., 50.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.632733243593531*^9, 
  3.632733291140029*^9}},ExpressionUUID->"c1d8fad5-234b-4f81-bddf-\
10a6ce84c192"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          "\[Gamma]"}]}], 
        RowBox[{"4", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           RowBox[{"n", " ", "z"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], "/.", 
       RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
      RowBox[{"\[Gamma]", "\[Rule]", "30"}]}], ",", "z"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632733561560153*^9, 3.6327336235208006`*^9}, {
  3.632733875489129*^9, 
  3.6327338949574847`*^9}},ExpressionUUID->"2152c6fd-b8a2-44c5-93d9-\
c0fa6fa146ba"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt13c8Vf8fB3Ajkb3HvTbZ4x63UMZ5Z5SkEtJARkmIShSRUFZGSiRbNFQU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     "]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox["\"z\"", TraditionalForm]},
  AxesOrigin->{15., 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {1, 3}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{14.692967451687288`, 17.9672485431233}, {0., 20.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.632733562407218*^9, 3.632733623990605*^9}, {
  3.6327338761639605`*^9, 
  3.6327338953841195`*^9}},ExpressionUUID->"b2e92e7e-7372-47ad-82ec-\
cf4715107859"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      "\[Gamma]"}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "1"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      "\[Gamma]"}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "2"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      "\[Gamma]"}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "3"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.632734177700194*^9, 
  3.632734250663491*^9}},ExpressionUUID->"ba9bb93c-0a60-4fd6-a729-\
6ec5d15ebd9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "+", "\[Gamma]"}], ")"}]}], "+", "\[Gamma]", "-", 
  RowBox[{"z", " ", "\[Gamma]"}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", 
     RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6327341800417213`*^9, 3.6327342073585453`*^9}, {
  3.6327342391791353`*^9, 
  3.632734251111847*^9}},ExpressionUUID->"d7c0cd97-ce30-4b33-a292-\
ccd920e8bb14"],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["z", "3"]}], "+", "\[Gamma]", "+", 
    RowBox[{
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6327341800417213`*^9, 3.6327342073585453`*^9}, {
  3.6327342391791353`*^9, 
  3.632734251113848*^9}},ExpressionUUID->"13e4afdf-71c6-4582-b0f9-\
ab73273e8bbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"45", " ", "\[Gamma]"}], "+", 
  RowBox[{"5", " ", "z", " ", "\[Gamma]"}], "-", 
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"144", "+", "\[Gamma]"}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"432", "+", 
     RowBox[{"23", " ", "\[Gamma]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6327341800417213`*^9, 3.6327342073585453`*^9}, {
  3.6327342391791353`*^9, 
  3.632734251114849*^9}},ExpressionUUID->"b0278542-7a7b-4c49-81cd-\
ce9fa7e82f2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          "\[Gamma]"}]}], 
        RowBox[{"4", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           RowBox[{"n", " ", "z"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], "/.", 
       RowBox[{"n", "\[Rule]", "1"}]}], "/.", 
      RowBox[{"\[Gamma]", "\[Rule]", "8"}]}], ",", "z"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632734309038534*^9, 
  3.632734326122822*^9}},ExpressionUUID->"08156ebd-90bb-4e2f-95ca-\
f33b6077ac46"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwtlHk8VN//x8c+zMy9luxkz5poZPlI5x0qRQoVKlkKkVRCRJQKoaKkUpJo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     "]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox["\"z\"", TraditionalForm]},
  AxesOrigin->{3.2, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {1, 3}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{3.151088019150317, 3.9897755610972565`}, {0., 20.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.632734310433983*^9, 
  3.6327343264353385`*^9}},ExpressionUUID->"466ed33f-401b-42e0-bfe4-\
9dedd6005124"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"70533bff-ef7c-4ecb-8045-7a60e7ad2864"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      "\[Gamma]"}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "2"}]}], "//", "FS"}]], "Input",
 CellChangeTimes->{{3.641635515903469*^9, 
  3.6416355217563524`*^9}},ExpressionUUID->"9bea68d6-3299-41a7-ac22-\
311dac23b108"],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"(", 
   RowBox[{"\[Gamma]", "+", 
    RowBox[{
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"4", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.641635517936816*^9, 
  3.6416355222066517`*^9}},ExpressionUUID->"c6381661-f3b4-442e-b95f-\
a9df42536067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"4", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "\[Infinity]", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Gamma]"}], "\[Equal]", 
    "0"}], ",", "z"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6416357576139393`*^9, 
  3.6416357831719117`*^9}},ExpressionUUID->"bb675ba9-bdaf-4368-babc-\
833342525ad1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"12", "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Gamma]"}]], "Output",
 CellChangeTimes->{{3.6416357645365353`*^9, 
  3.6416357834741073`*^9}},ExpressionUUID->"1c8f2f30-d35b-4b38-935e-\
f198a1018b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", "\[ImaginaryI]"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6416357645365353`*^9, 
  3.6416357835081396`*^9}},ExpressionUUID->"1364cdb5-d1be-4eb1-a640-\
531da0743cb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"4", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
     "\[Equal]", "0"}], ",", "z"}], "]"}], "//", "FS"}]], "Input",
 CellChangeTimes->{{3.641635641102589*^9, 
  3.6416356462730193`*^9}},ExpressionUUID->"263ddaa9-3de2-414f-b759-\
eddf191dfb1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "\[Gamma]", "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "\[Gamma]"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["3"], " ", 
             SqrtBox[
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"256", "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
            "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"408", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "512"}], "+", 
           RowBox[{"12", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"256", "+", 
                RowBox[{"\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], "-", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"408", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"24", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[Gamma]"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "\[Gamma]"}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["3"], " ", 
             SqrtBox[
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"256", "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
            "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"408", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["3"], " ", 
             SqrtBox[
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"256", "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
            "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"408", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[Gamma]"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "\[Gamma]"}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["3"], " ", 
             SqrtBox[
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"256", "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
            "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"408", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["3"], " ", 
             SqrtBox[
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"256", "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
            "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"408", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6416356441315985`*^9, 
  3.641635658507142*^9}},ExpressionUUID->"62a24137-7605-45b2-986c-\
6289d6ce08b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "3"]}], "-", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", "0", ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "250"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"\[Gamma]\",FontSize->22]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[SubscriptBox[\"z\", \"max\"],FontSize->22]\)\>\""}],
      "}"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Thickness", "[", "0.005", "]"}]}], ",", 
   RowBox[{"ContourStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.012", "]"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Dashed", ",", " ", "Black"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "3"]}], "-", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[Gamma]"}]}], ")"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "50"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"\[Gamma]\",FontSize->22]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[SubscriptBox[\"z\", \"max\"],FontSize->22]\)\>\""}],
      "}"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Thickness", "[", "0.005", "]"}]}], ",", 
   RowBox[{"ContourStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.012", "]"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "8", "}"}], ",", 
      RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Dashed", ",", " ", "Black"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.641635401314391*^9, 3.641635404581558*^9}, {
  3.6416354740346684`*^9, 3.641635503490224*^9}, {3.641635837559015*^9, 
  3.64163585056065*^9}, {3.641635885679962*^9, 3.64163589501116*^9}, {
  3.6416360348530016`*^9, 3.641636059860606*^9}, {3.6416361185095415`*^9, 
  3.6416362468517494`*^9}},ExpressionUUID->"37ec40d7-5299-4d9e-bb37-\
5ba0b716ef26"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxd1Xk0lPsfB3AyIi0iQpGdTN2KrJH7tmfftynrMNbBoLIk+z6mlF9USF2J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   "], {{}, {}, 
    TagBox[
     TooltipBox[
      {RGBColor[0, 0, 1], Thickness[0.012], Opacity[0.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
        36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 
        53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 
        70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 
        87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
        103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
        117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 
        131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
        145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
        159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 
        173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
        187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 
        201, 202, 203, 204}]},
      RowBox[{
        RowBox[{
          RowBox[{"48", " ", 
            RowBox[{"(", 
              RowBox[{"2", "-", "z"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"16", "-", 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                "+", 
                RowBox[{"4", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ",
             "\[Gamma]"}]}], "\[Equal]", "0"}]],
     Annotation[#, (48 (2 - $CellContext`z)) $CellContext`z^2 + (
         16 - ((2 (-5 + $CellContext`z)) (-1 + $CellContext`z)) \
$CellContext`z + (2 (-1 + $CellContext`z)^2) $CellContext`z + 
         4 (-1 + $CellContext`z (2 + $CellContext`z))) $CellContext`\[Gamma] == 
      0, "Tooltip"]& ]}],
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->22]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"z\\\", \
\\\"max\\\"],\\nFontSize->22]\\)\"", TraditionalForm]},
  FrameStyle->Thickness[0.005],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {2}},
  GridLinesStyle->Directive[
    Dashing[{Small, Small}], 
    GrayLevel[0]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0, 1000}, {0, 250}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6416354048937674`*^9, {3.641635474985301*^9, 3.6416355041686745`*^9}, {
   3.641635845304156*^9, 3.6416358512491045`*^9}, {3.6416358867866983`*^9, 
   3.641635895478467*^9}, {3.6416360358676715`*^9, 3.641636060247858*^9}, {
   3.6416361444367533`*^9, 
   3.641636247282033*^9}},ExpressionUUID->"305c6dd1-3e34-4da6-b685-\
0f36eac983f3"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw9lgk4lOv7x+37MjP2WZSyHCWRFpKer73wI7RJyVLRQnLaaFO0yF5SqXMc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   "], {{}, {}, 
    TagBox[
     TooltipBox[
      {RGBColor[0, 0, 1], Thickness[0.012], Opacity[0.6], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
        36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 
        53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 
        70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 
        87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
        103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
        117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 
        131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
        145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
        159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 
        173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
        187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 
        201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 
        215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 
        229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
        243, 244, 245, 246, 247, 248, 249, 250, 251}]},
      RowBox[{
        RowBox[{
          RowBox[{"8", " ", 
            RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"1", "-", 
                RowBox[{
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}], 
                "+", 
                RowBox[{"z", " ", 
                  RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}], " ", 
            "\[Gamma]"}]}], "\[Equal]", "0"}]],
     Annotation[#, (8 (1 - $CellContext`z)) $CellContext`z^2 + (
         1 - ((-5 + $CellContext`z) (-1 + $CellContext`z)) $CellContext`z + (
           2 (-1 + $CellContext`z)^2) $CellContext`z + $CellContext`z (
           2 + $CellContext`z)) $CellContext`\[Gamma] == 0, "Tooltip"]& ]}],
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"\[Gamma]\\\",\\nFontSize->22]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"z\\\", \
\\\"max\\\"],\\nFontSize->22]\\)\"", TraditionalForm]},
  FrameStyle->Thickness[0.005],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{8}, {1}},
  GridLinesStyle->Directive[
    Dashing[{Small, Small}], 
    GrayLevel[0]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0, 10}, {0, 50}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6416354048937674`*^9, {3.641635474985301*^9, 3.6416355041686745`*^9}, {
   3.641635845304156*^9, 3.6416358512491045`*^9}, {3.6416358867866983`*^9, 
   3.641635895478467*^9}, {3.6416360358676715`*^9, 3.641636060247858*^9}, {
   3.6416361444367533`*^9, 
   3.641636247336068*^9}},ExpressionUUID->"ccfb73cb-10e8-48e5-990e-\
6ad816c2d426"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cubic potential case", "Section",
 CellChangeTimes->{{3.6327349136424017`*^9, 
  3.6327349174589367`*^9}},ExpressionUUID->"8c4d07bc-ba64-44db-a1a3-\
d0a487441d94"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "n"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "+", 
    RowBox[{"2", "M2", " ", "z"}], "+", 
    RowBox[{"\[Gamma]", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"\[Nu]", " ", 
     SuperscriptBox["z", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ1", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", 
              RowBox[{"2", " ", "z"}]}], ")"}]}], 
           SuperscriptBox["z", "2"]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}]], 
       RowBox[{"n", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "n"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}]}], "-", 
           RowBox[{"2", " ", "M2", " ", 
            SuperscriptBox["\[Beta]0", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]0", "4"], " ", "\[Gamma]"}], "-", 
           RowBox[{
            SuperscriptBox["\[Beta]0", "6"], " ", "\[Nu]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}]], "EQ2"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["z", "3"], "EQ3"}], "//", "FS"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ5", "//", "FS"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"%%%", "\[Equal]", "0"}], ",", 
      RowBox[{"%%", "\[Equal]", "0"}], ",", 
      RowBox[{"%", "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"M2", ",", "\[Beta]0"}], "}"}]}], "]"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "n"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.632734922226104*^9, 3.6327349404662313`*^9}, {
  3.632734971481845*^9, 
  3.6327350095381427`*^9}},ExpressionUUID->"2690e682-ad56-4151-b071-\
8f56e2c21770"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}], 
        "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Nu]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          RowBox[{"n", " ", "z"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]]}], 
     ",", 
     RowBox[{"\[Beta]0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], "z"]], 
        SqrtBox["2"]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}], 
        "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Nu]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          RowBox[{"n", " ", "z"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]]}], 
     ",", 
     RowBox[{"\[Beta]0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], "z"]], 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.632734941750083*^9, {3.632734972057226*^9, 
   3.6327350103556833`*^9}},ExpressionUUID->"425b6930-ab69-4a6b-bb39-\
c970c3c85a68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Nu]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{"n", " ", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], ",",
     "z"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.632735287803202*^9, 
  3.6327352933198695`*^9}},ExpressionUUID->"0849cf65-6898-45fe-9390-\
9f01407dfa43"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "2"], "+", 
       RowBox[{"n", " ", "z"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], "2"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "4"], " ", 
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", 
           RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Nu]"}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Gamma]"}], "+", "\[Nu]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "-", 
        RowBox[{"7", " ", "\[Nu]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.632735289718477*^9, 
  3.6327352937401485`*^9}},ExpressionUUID->"80689b09-94d9-4283-82a8-\
addd5f5aa86a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "4"], " ", 
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", 
           RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Nu]"}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Gamma]"}], "+", "\[Nu]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "-", 
        RowBox[{"7", " ", "\[Nu]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "1"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "4"], " ", 
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", 
           RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Nu]"}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Gamma]"}], "+", "\[Nu]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "-", 
        RowBox[{"7", " ", "\[Nu]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "2"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["n", "4"], " ", 
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "\[Nu]"}], "-", 
        RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", 
           RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Nu]"}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Gamma]"}], "+", "\[Nu]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "-", 
        RowBox[{"7", " ", "\[Nu]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", "\[Gamma]"}], "+", 
           RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
   RowBox[{"n", "\[Rule]", "3"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.632735316428232*^9, 
  3.632735330728735*^9}},ExpressionUUID->"ec26d47c-d68e-4ba2-87fe-\
3d92be31b2b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "-", 
     RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", 
     RowBox[{"3", " ", "\[Gamma]"}], "-", "\[Nu]"}], ")"}]}], "+", "\[Nu]", 
  "+", 
  RowBox[{
   SuperscriptBox["z", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Nu]"}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.632735322318144*^9, 
  3.6327353311590204`*^9}},ExpressionUUID->"f3725b5d-22fd-48a2-b473-\
38f91edd12dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"96", "+", 
     RowBox[{"12", " ", "\[Gamma]"}], "-", 
     RowBox[{"13", " ", "\[Nu]"}]}], ")"}]}], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", "\[Gamma]"}], "-", 
     RowBox[{"11", " ", "\[Nu]"}]}], ")"}]}], "+", 
  RowBox[{"16", " ", "\[Nu]"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["z", "2"], " ", "\[Nu]"}], "-", 
  RowBox[{
   SuperscriptBox["z", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"48", "+", "\[Nu]"}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.632735322318144*^9, 
  3.632735331186038*^9}},ExpressionUUID->"677a741b-ba6d-46d2-8254-\
6630c109ae1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z", "4"]}], " ", 
   RowBox[{"(", 
    RowBox[{"144", "+", "\[Gamma]"}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"432", "+", 
     RowBox[{"23", " ", "\[Gamma]"}], "-", 
     RowBox[{"27", " ", "\[Nu]"}]}], ")"}]}], "+", 
  RowBox[{"45", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "+", 
  RowBox[{"63", " ", "\[Nu]"}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Gamma]"}], "+", 
     RowBox[{"9", " ", "\[Nu]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.632735322318144*^9, 
  3.632735331188043*^9}},ExpressionUUID->"676d3fa9-b44d-4f03-8243-\
85cca0f136dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", "\[Nu]"}], "-", 
            RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["z", "3"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", "\[Nu]"}], "-", 
            RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", 
               RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Nu]"}], "+", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Gamma]"}], "+", "\[Nu]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
               RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "-", 
            RowBox[{"7", " ", "\[Nu]"}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "\[Gamma]"}], "+", 
               RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
       RowBox[{"n", "\[Rule]", "2"}]}], "/.", 
      RowBox[{"\[Gamma]", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"-", "100"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "100"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Nu]\>\"", ",", "\"\<\!\(\*SubscriptBox[\(z\), \(UV\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "48"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Dotted", ",", " ", "Gray"}], "]"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<\[Gamma]=0\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6327353633103952`*^9, 3.6327355539040813`*^9}, {
  3.632735737048814*^9, 3.6327357921064105`*^9}, {3.6327359041198683`*^9, 
  3.632735911150538*^9}},ExpressionUUID->"87dd3e35-837e-42ea-8a16-\
6a3b389e1b3c"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw9Vnk8VO0XlyKFsiZlH2Oyy84w98yCjJJ9L1RaKKQo6U2SN6IslaJSSYsi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   "], {{}, {}, 
    TagBox[
     TooltipBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJwl1FO4EAYYBuBzsm2dTjZWLS/btmthcdm2bZtbtq0tt7S8bNeqvefZxfv9
t9/N9wc37VC1fWBAQEBGEXJDEZowhCUc4YlARCIRmShEJRrRiUFMYhGbOMQl
HvFJQEISkZgkJCUZQSQnmBSkJBWpSUNa0pGeDCFdyURmspCVbGTnB3KQk1z8
SG7ykJd85KcABfmJQhSmCEUpRnFKUJJSlKYMZSlHeSpQkUpUpgpVqUZ1alCT
WtSmDnWpR30a0JBGNKYJTWlGc1rwMy1pRWva8AttaUd7OtCRTvxKZ7rQlW50
pwc96UVv+tCXfvRnAAMZxGCGMJRhDGcEIxnFaMYwlnGMZwITmcRkpjCVaUxn
BjOZxWzmMJd5zGcBC1nEYpawlGUsZwUrWcVq1rCWdfzG76xnAxvZxGa2sJVt
bGcHO9nFbvawl33s5wAHOcRhjnCUYxznBCc5xWn+4E/OcJZznOcCF7nEZf7i
Cle5xnVu8Dc3ucVt7nCXe9znHx7wkEc85glPecZzXvCSV7zmDW95x3s+8JFP
fOYL//KVb3wnZPyBhCI0YQhLOMITgYhEIjJRiEo0ohODmMQiNnGISzzik4CE
JCIxSUhKMoJITjApSEkqUpOGtKQjPRkC//9V/wEkGIU+
        "]]},
      RowBox[{
        RowBox[{
          RowBox[{"64", " ", 
            SuperscriptBox["z", "3"]}], "+", 
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"3", " ", "\[Nu]"}], "-", 
                RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], "-", 
                RowBox[{"4", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"3", " ", "\[Nu]"}], "-", 
                RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{
                  RowBox[{"-", "7"}], " ", "\[Nu]"}], "+", 
                RowBox[{"8", " ", "z", " ", "\[Nu]"}], "-", 
                RowBox[{
                  SuperscriptBox["z", "2"], " ", "\[Nu]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"4", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"2", " ", "\[Nu]"}], "-", 
                RowBox[{"6", " ", "z", " ", "\[Nu]"}], "+", 
                RowBox[{"3", " ", 
                  SuperscriptBox["z", "2"], " ", "\[Nu]"}], "+", 
                RowBox[{
                  SuperscriptBox["z", "3"], " ", "\[Nu]"}]}], ")"}]}]}], 
        "\[Equal]", "0"}]],
     Annotation[#, 
      64 $CellContext`z^3 + ((-1 + $CellContext`z)^2 $CellContext`z) (
         3 $CellContext`\[Nu] - (3 $CellContext`z) $CellContext`\[Nu]) + 
       8 (4 $CellContext`z^3 - 4 $CellContext`z^4 + 
         3 $CellContext`\[Nu] - (3 $CellContext`z) $CellContext`\[Nu]) - ((
         2 (-1 + $CellContext`z)) $CellContext`z) ((-7) $CellContext`\[Nu] + (
          8 $CellContext`z) $CellContext`\[Nu] - $CellContext`z^2 \
$CellContext`\[Nu]) - 
       4 (4 $CellContext`z^4 + 
        2 $CellContext`\[Nu] - (
         6 $CellContext`z) $CellContext`\[Nu] + (
          3 $CellContext`z^2) $CellContext`\[Nu] + $CellContext`z^3 \
$CellContext`\[Nu]) == 0, "Tooltip"]& ]}],
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"\[Nu]\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(z\\), \\(UV\\)]\\)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{-48}, {}},
  GridLinesStyle->Directive[
    Dashing[{0, Small}], 
    GrayLevel[0.5]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotLabel->FormBox["\"\[Gamma]=0\"", TraditionalForm],
  PlotRange->{{-100, 10}, {1, 100}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6327354004030466`*^9, 3.632735466181769*^9}, {
   3.6327355119642005`*^9, 3.6327355547446365`*^9}, {3.632735760269247*^9, 
   3.632735792787864*^9}, 
   3.6327359121241846`*^9},ExpressionUUID->"4fce0fb8-c406-4323-80e7-\
9c46fb11021f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
             RowBox[{"3", " ", "\[Nu]"}], "-", 
             RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["z", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"2", " ", "z", " ", "\[Gamma]"}], "+", 
             RowBox[{"3", " ", "\[Nu]"}], "-", 
             RowBox[{"3", " ", "z", " ", "\[Nu]"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", 
                RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Nu]"}], "+", 
             RowBox[{
              SuperscriptBox["z", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Gamma]"}], "+", "\[Nu]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
                RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", "\[Nu]"}], ")"}]}], "-", 
             RowBox[{"7", " ", "\[Nu]"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", "\[Gamma]"}], "+", 
                RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"\[Nu]", "\[Rule]", 
        RowBox[{"-", "48"}]}]}], "/.", 
      RowBox[{"n", "\[Rule]", "2"}]}], ",", "z"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\"", ",", "\"\<z\>\""}], 
     "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.63273559416584*^9, 
  3.632735722548175*^9}},ExpressionUUID->"bf3c44fb-2cbc-4f23-b1cd-\
5a18e0d3ef98"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1l3k01c//x69dluz72iUkV7qWKLxfg48l+35DPiqF7FxblGv5EEUklCwp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     "]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox["\"z\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-768., 7.15732032*^8}, {0., 100.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6327356433815546`*^9, 
  3.6327357228763943`*^9}},ExpressionUUID->"8a1dd404-c4d9-4074-b561-\
e3912b66113e"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"36d3d9f0-f225-4880-a661-4a33be60a42f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           "\[Gamma]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Nu]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            RowBox[{"n", " ", "z"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]], 
        "/.", 
        RowBox[{"n", "\[Rule]", "3"}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "15"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6434468734048166`*^9, 3.643446950276974*^9}, {
  3.6434470149340067`*^9, 3.643447055325886*^9}, {3.6434470973108225`*^9, 
  3.643447125770762*^9}},ExpressionUUID->"ed3c9a9e-399b-4b6a-a98c-\
ec58b645bc61"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`\[Gamma]$$ = 
    1.1000000000000014`, $CellContext`\[Nu]$$ = -9.15, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`\[Gamma]$$], -10, 10}, {
      Hold[$CellContext`\[Nu]$$], -10, 10}}, Typeset`size$$ = {
    360., {176., 181.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`\[Gamma]$9230$$ = 
    0, $CellContext`\[Nu]$9231$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`\[Gamma]$$ = -10, $CellContext`\[Nu]$$ = \
-10}, "ControllerVariables" :> {
        Hold[$CellContext`\[Gamma]$$, $CellContext`\[Gamma]$9230$$, 0], 
        Hold[$CellContext`\[Nu]$$, $CellContext`\[Nu]$9231$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[{
         ReplaceAll[(((8 $CellContext`n^2) (
              1 + $CellContext`n)) $CellContext`z^3 + (((
               2 (-1 + $CellContext`z)) $CellContext`z) (
              2 $CellContext`n^2 + (
                2 (-1 + $CellContext`z)) $CellContext`z + $CellContext`n (-1 + 
                3 $CellContext`z))) $CellContext`\[Gamma]$$ - ((-1 + \
$CellContext`z)^2 (
             3 $CellContext`n^2 + (
               3 (-1 + $CellContext`z)) $CellContext`z + $CellContext`n (-2 + 
               5 $CellContext`z))) $CellContext`\[Nu]$$)/((
           8 $CellContext`z^2) ($CellContext`n^2 + $CellContext`n \
$CellContext`z + (-1 + $CellContext`z) $CellContext`z)), $CellContext`n -> 
          3], $CellContext`z}, {$CellContext`z, 0, 15}, 
        PlotRange -> {{0, 20}, {0, 15}}, AspectRatio -> 1], 
      "Specifications" :> {{$CellContext`\[Gamma]$$, -10, 
         10}, {$CellContext`\[Nu]$$, -10, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{404., {235., 241.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.6434469117273254`*^9, {3.643446947509137*^9, 3.643446953187911*^9}, {
   3.6434470168803043`*^9, 3.6434470558952613`*^9}, {3.643447111242097*^9, 
   3.6434471264021864`*^9}},ExpressionUUID->"cc412cea-8f89-480d-8a22-\
6a4e3d3701f2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Studying better quadratic model", "Section",
 CellChangeTimes->{{3.6434474865378532`*^9, 
  3.643447490896748*^9}},ExpressionUUID->"9629790c-d9a4-4887-ab88-\
6a01f5158e0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", "10"}]}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", "8"}]}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", "6"}]}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", "4"}]}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", 
         RowBox[{"-", "2"}]}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", "0"}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", "2"}]}], ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
             "\[Nu]"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"n", " ", "z"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
             ")"}]}]], "/.", 
          RowBox[{"n", "\[Rule]", "3"}]}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", "5"}]}], ",", "z"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"RegionFunction", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"y", ">", "1"}]}], "]"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", " ", "Dashed"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6434472139724636`*^9, 3.64344731451737*^9}, {
  3.6434473580553474`*^9, 3.6434474499605103`*^9}, {3.643447569727212*^9, 
  3.643447625888587*^9}},ExpressionUUID->"2bc89ddd-549b-41f2-9c2f-\
6caca65919f5"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdjHs41Pkex8eMMfgRulA2d5LbuvxUUvp+NuVWR+WQwh4GgxLJQyGyq12U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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdxQ001OkewPGZecxMijJt0bV5FxbV6F9txDw/JDbMlLy2JJbYsSputmS2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     "]]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdj3s01Hkfx4e5SdRUsqV1KxUil59yKb6fEGJZTWRtj0ShyJ0kg2dVrhEp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     "]]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd1nk4VVsbAPAzOM7e5hSikjGZMpxkivUiMsVNE0lRiRSuZCpNuCQp0yWu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     "]]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd1gk4VVv7APAzO9h7kyTRQJQchE4ixXozS1TKJd2U8CmkHBEhrvqopIh0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     "]]}, 
   {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k4VO0bB3BmmBnGMKeVkn0plJikjfNFacpSqUQLlWRJtkqUVOqNSiFb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     "]]}, 
   {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd1gk4Ffv/B3COczgr5zhzVJayRbbQyaWk875EQopKKlFkKXuKRLtrKRWR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     "]]}, 
   {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
    Opacity[0.3]], LineBox[CompressedData["
1:eJwd1nk8VN//B3BjiZgZdyxjrqVsZU0yFS3Mi0qKhCSVJCWlLGlRkbJkCVmT
VIoQFaVUVJa0UbZICalQ1sLHkt3vfn/3n/t4nj/uueec9/t93krOnjYu/Hx8
fDQaH9//3qqCFuf9poRRNzCkJsQ3wKtVr112/YoIQtavZLPWDfAUz+ddMv8o
AtVTPX/POg7wTvLvdg8UmYuyO8nv/voM8Jw25sRFH5+LWcbkyco7AzybivuW
VhtFcfLT8+ZQYpCX3iH7/vJ3MbjtMUydaR7kXdSYY2T3kglLX2j3eQ/xboSM
LM3qZeL3N5dNzRFDPPdeIdE70uLwR4TH+/QhXr6Xo3PpAXHkCn1+kPV5iJes
3GSTKURAPObQMpeVw7z/apRskUqgNj3RqJU2wut1jbX8VsyCTXWfVW3MKK/L
Q5uTXcNCj66Ed0n2KE/eVzPb7gcLgfH68bllo7wbxtIce5oEHtoHNkQOj/IS
79wpmjCWgGS7zI4N9v945yJUXQaLJPDpn8nesvljvEmVOAWpNElsVbpyPD93
nPfk/Pi7jAeSKE82u1paMc4zDhIMlCuRxEqpsdLKjnHe2l1PZx41S0JReBv9
l+wEr/vXqj8pklLo6ZO6JR06wRPMtN8V7i8F/4KY2hO7J3myshHbjkVIYWAJ
RgNPT/I+d5aGmiZJYe/dfrnoS5O8/RclTFLzpGCWYul6+8MkbzpXjL6sXQqS
wfSZL/pTvJErpROTxtLI2hymtYKY5j1IiJnw2CQN2Qp963Va07xZvhOtH+yl
EWXSecLadJqXzrUYWOMpDe9lpmUH/aZ5RcUdJ5dclYahnOD25K5p3vj3gk7l
fmnU/T4bMlk6w9PZq66/NYyNmeLnA60GfLhjdurcwxg2XjSVj51Zx4fHdxMs
+K6wcXq0gU/Bhg8LEhVq3LPZGF00QOw8xAfZB6pK8RVs/L2muuTLdT78WUEL
kROWwffTUUdq+Gn4bhIsG8mUQUpi8ikPcRr8p8oz/krLwOHh7QCGPA3xJ/r+
havKoLH7Zaz5MhrEnP1+yRnLoNZ+NO+dKw3syDHjEh8ZlC7f/V9JJQ3FWid0
t/vLwN/m8ITjVxqyzmg5/w6WwWqPU/wzv2g4ahj8rSlWBgUZ8RKrZ2lYYH3N
SueuDB5IlesVLOFHdsr4rehmGaT+p3v0QSI/GDttEgu5HATm8g/fdBLAtliv
PZtWcJDTYOtv6SEAb+Nl9Z+MOGicyhSZ8hVAe2riZPEGDhabmytsuyyADZW2
F/l3c9DSGW/KqBbAog2TpdtCOdBXWnDl1CpB5BS6aC6O5MDZzEdFbYMgjrfk
eUzGcHDRsyLnk50gqjgxtd7JHHQUuZct9hZEXCa7v/UeB3E7nvT+yhJEinp9
2/MaDvri1xvZsIXADhw26q7nQOb5lfJZFSFMNPFF0Bs5MGnrtclZIoRvi5Yv
XfaDgyu6Ma4im4SQOif7IjHAgWlVY0xxkBCsDTM1phkkNe7WrjkohBpbwQn2
GhJ2pyLDBCrnQHV+zQTLlMSMAal/5OscuBnUsYQ2kMgcy/jV+nsOTL425tdb
kvjnU2LyjCaMxGv9mlI7SCSd+G/KS18Ywh99fbQ9STQdtT/SmiYMFROvK7lH
SARyf823eCAMz6/acRrHSGgOHakuLBKGcVDcMtFTJHy9I7QuNQpDQVrvrE8g
Cfkjxb/MmSLw3OxQJJZAwtFDdUfhKREs7y7wV0wkMUcnT0QtVARH5U3f6CSR
yP1j+DQhQQRJDJ6YwTUSs4e3SXndF4GwLC9p5haJm4cuVC/8JQKRq06e+x6S
aDswYJJgNRdvlMZXsPNJXFA/M0hznIstzEa1ssck9Lrm3vQ8NBfnPjTHiRSS
CHJVmd4YMheBvoNZViUkVPfbPaW9mAtOiFtxw3sSLntfaHmqieL2z1RRmUoS
EoH+NSNcUahn2xRuqSJRchNH/SCK3nMF20tqSJCtr5+FbxdFV1asi9MnElX2
VRvSI0Th7P4l+EwDidM+0X80k0SRvOPt6sTPJNQSrWPz0kVhtWw25lkjiYD6
hsbiIlFEn3QNqGkhscyy1fVrvyh8zryWf/+NWt/hm2JOU6L4w7sUXNpKIjrC
+f5vETGIer6ru/mDRHf579EhJTHI1vXI6HaQuL6m/zzTVgzuvyeuXuwhIbSC
L31NgRjG37r+MOsl8XBb2fr3r8VgFq9gM0t594ngXquPYviT4P7J6Q+Jwkci
XMceMTzQYg+P9pNw12GVnZSnw63P1yR+gITspnqXWXU6fHwO9moNknh36NLc
kGV0EKFtzjb/kVDKJq3jLekIl3l17tgwiQYV5R855+hQvSG9ephyoElH0NIo
Orx26Z3xGiGxeE+m2vMrdOyu+prhOEoiPEXTs/whHUH2Xy/XUl5e1CexuYSO
gPZIVd4/Eu3NuU8aPtCR33JbWWKMhCHJnWnroOZrMUs5QblHfyT14CAdatKs
ii+UL9s9XTcwTUec80rEjJMYjF8VNc1mQG5oK5omSGQw18pzNjCw+2Vah+Yk
iVIDc5McOwYssj9+9KHc5GxzwGQfA5sVHW/MmSLBfOqUf/gsA4OLuiLMKKv/
dG2iRTHg7JXzNYTyGjFPvsvJDOxJbX4wRvnk7jMWLx8zYH5moan2NIm48GBv
u1cMSId42TpQvvcoIqm3loGypvifYZTffosrPtfKwJbYPUN5lH8KJ3dI9zEg
+yY1+gvlqSWponfHGRhNl3wxTpntkKULYSbcA9z9OTMkdEPu2zVIMfGhyaGF
S3njgyd+bspMCHmGNJtT3tdUlDa7mInr60MCnCj7C74pTzBkwvNdf/0Rykk6
lX81zJnYUrCp8SzlR/b1UiX2TDy3V064QLk6sGml7X4mjA520uMod9376dR9
lInJFUyzRMr8X7pC/AOY6Hw6u/EyZXnawD3JaCaUT8vLXaK8XOtfXdY1JkRq
XhRFU7baOjNmeIear0LXIJSy21mh+fVPmZDeVBrtS/l8Nn3dgTdMpMrfrThM
+Wa95KHpOiYcfqn37qD8bFo2Nu4HE2ctDo6vo/xJTfmp2l8mCifjxxdR/mut
8e3FJLUfOeUDEpRF/HQFbOaKg2/V/I5hav+UM/U1OtniSMq43VhPeXWt0WY/
VXFoLHSrv09528S64yw9cVTru3793/l4q266mskTx4H0y/2OlCMtbV+u2iQO
ubDNTvyUS9OcGfupvkg5PO11DXX+TZUHuZPHxfGOKLVIpjw86rU9Jkgckgdu
NC+krGF+NuNZijgGpQZ7u6h4W3s85MPme+Lgl13EzaLseCNqsKNQHMZh3FPz
KMcNXTUUbxDH+ktbAhqo+L2ncGtvehv1f/Zz68Mpv1t/J3zFgDjav8e59FDx
PrOppSeP6suOL5j/NoLKB720nuUtigSGFRSTF1Hm6f+tyFQjoOX+vLmSyi+L
ykGHIzoESD3jQgHK+0fHAuesJrDUNMFuC5WvVzcK1+huI9Ci9uV5F5XPmtEZ
LaG7CDh9/sfnR/lZ/Zqe1r0E6pRcDa4NUet3OCcU5UXgn+1M4SuqXnA8x1d1
hxOwmBfQlUfVm4T43qzUFwT2Jqp/XUhZtTH8yVgZgaDppm9X+qj4k1d/vbmC
wAbuh8WnqXpVl7Hv+3QDgcOGleaq3SSIgm/SO/oJ5KncF1Ki6l9kS02ghDIL
j1+dTTvZTsWfkkfMQXUWqqOJoOo2Endd6CmlOixomFXJHv9J4v1fs0KPVSwo
FpsP5VD1VYRW1v/eloVIN5UHtVR9Dl6Q7xAUysK74WfVfR9I+HkkLR/uo77f
2+nGprxxdoud1hALOSmO94yo+4MTI37CeZyFLDN59YhyEvl5IY9rhSQwzqyF
1BsSfcPHlubMk8DbNTUtXUUkHHyt9fZbSaBnU7v1nVwSq8JEdRofSSBjSLtg
PJLERKrfghenJdGx7ZP26wgqXwt2hJwOkMSWc3ZJURdICNQYdBqESeKz9fhO
hTAS9KnhrMeXJFHf5l2lG0Rivp279n2qD67mmDI0qPt5ragjN+23JFrK40QP
7yMR5c0zDrORQlRY0sWrBiQU1/DvstWURj1Z7nCP6j9aX3NXiRWxwfdDzLXd
l4O1+XOc445wYLVK7OUlNgdmj7SJefNkMcl3Pm3gqQw64mb2lefIocvYrDzE
RgbqP47wr9mtAOubF+ldI2wIMmNNW4bmYekJn537E9h4/SmrW3mrIvQfrnk9
qM/G1jsPh7ZrK0Hwb5hFTYc09LwkrBVHlPAhzSlW46I02vvK6qqrlbHi7gvH
CEjjx/aK2/RkFbANfBb5/ZPCPctTpRZ7VNE/Z+bIhbtSsJg4NX1sxQKwSgaO
5rpKwSCxNkpbYCF8VKzMNipJYazLx6Ty20LY6iXbGn6XROir8pUe+WrY2Rdj
vzpdEs4XPUNu+Kkjnb07ZGi/JFiE62jBVg1cDHxGU9eVBCMwv3CPoiYWh16q
SJySwBffu6X0Tk3ckXca73krgePaQ703irXgMFC//0eiBJyqYtzKQrUhfvUy
/+99Epi/4Cyjas8iKBjIDZIGEtB0fyXgukgHUs99vBsZEhA0zDMUGNFBoEZn
ydufLDx81X81tGoxmgMOyRg8Y8FOoSyzylwXd++RIhMxLBjm58eaF+qi+1GE
tZgbC2LifinvVZdAfON9Gn09C7N7/tqywpcgePz6Zh8qT3YR4QqVI0tgampa
E0Zjoe1JdbTlTj1s7UsJtmsjYKnUrVJXrAejgM8pmS8JqHZqva/Q5MKq77/M
xekEFDNI2fBoLuKMB81ybxGINMob2RjLRX1U37Q25X9fzD7S47momff+pmYa
gWrRk2ExiVw87sirWHiTgJ/X59HL17n45l2UrnyNQOOq+PrMu1x4d63bp55A
IKaOHvX6HRcGAzzH7HgCU4fSD4RUcLHSv9BNk7Kr0Oq1Zh+4SC+Te64dR8DI
4NDkh2ouClYvWaEXQ6DvesXB+gYuljxZdxuRBMwOhpi2tXNx6/mhd2URBPL5
5ymn/+LCkvVpfC3l+dceT7t0crE90OHShgsERqs78rt7uLh6vi1zSxiB9KVr
VAYHuVhN5Nl/DiVAVDfNPBziIiP3lvx2yr6u3k3HRrjQkPvd5BhCwCY5NXZs
jIsWF52Gn+cJFHNXuD+b4CK8KOLnPsoaVbVmflNcdDpPzHYGE0jYf0DVaIaL
7MsndA9R5vv/Zyn+DyVNGcU=
     "]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{}, {1}},
  GridLinesStyle->Directive[
    GrayLevel[0.5], 
    Dashing[{Small, Small}]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0, 7}, {0, 20}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6434472183053427`*^9, 3.6434473154079676`*^9}, {
  3.643447362256144*^9, 3.6434474508681145`*^9}, {3.6434475796978493`*^9, 
  3.6434476268001966`*^9}},ExpressionUUID->"ca91644a-3297-49b1-b014-\
f60adfbfe626"]
}, Open  ]],

Cell["\<\
What happens to the case where \[Gamma] is negative and the slope is just \
monotonic?\
\>", "Text",
 CellChangeTimes->{{3.643447504186596*^9, 3.6434475203253317`*^9}},
 FontWeight->"Bold",ExpressionUUID->"e60b5f82-3215-40db-9fbe-5a9ec684116d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["General fixed point ", "Section",
 CellChangeTimes->{{3.633764363857397*^9, 
  3.6337643669512973`*^9}},ExpressionUUID->"655d9c9a-ba87-46a4-a5c0-\
66db9715701a"],

Cell[" equations are for V\[CloseCurlyQuote]/V", "Text",
 CellChangeTimes->{{3.633764392045131*^9, 3.633764397795413*^9}, 
   3.633765519817119*^9},
 FontWeight->"Bold",ExpressionUUID->"c4618287-3367-4312-93ab-52c266bbdb58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{"V", "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Beta]0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", 
            RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]}], ")"}], ")"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], ",", "FS"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "n"}], " ", 
     SuperscriptBox["z", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " "}]], "EQ3"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], ",", "FS"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Beta]0", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}], 
        SuperscriptBox["z", "2"]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "n"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], "EQ5"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], ",", "FS"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "+", "%"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", "\[Beta]0"}], "]"}], "//", 
  "FS"}]}], "Input",
 CellChangeTimes->{{3.6337643798894386`*^9, 3.6337645237859898`*^9}, {
  3.633764560631553*^9, 3.6337645750228925`*^9}, {3.633765531802086*^9, 
  3.633765561928568*^9}},ExpressionUUID->"17c5c553-c3c6-4c11-a8ee-\
c6d3b71f31d6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", 
         RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
   RowBox[{"V", "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.6337643826552153`*^9, 3.6337643853572817`*^9}, {
  3.633764422984138*^9, 3.633764524223508*^9}, {3.6337645686944513`*^9, 
  3.6337645755229125`*^9}, {3.6337655346772223`*^9, 
  3.6337655626473527`*^9}},ExpressionUUID->"37fee579-d5a3-463a-831f-\
704e389ea1e7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["z", "2"]}], 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox["\[Beta]0", "2"]}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
   RowBox[{"V", "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.6337643826552153`*^9, 3.6337643853572817`*^9}, {
  3.633764422984138*^9, 3.633764524223508*^9}, {3.6337645686944513`*^9, 
  3.6337645755229125`*^9}, {3.6337655346772223`*^9, 
  3.633765562662978*^9}},ExpressionUUID->"00bf6893-5bc5-4153-b90c-\
3659ddf2d2a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "n"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}]], "+", 
     FractionBox[
      SuperscriptBox["z", "2"], 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
   RowBox[{"V", "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.6337643826552153`*^9, 3.6337643853572817`*^9}, {
  3.633764422984138*^9, 3.633764524223508*^9}, {3.6337645686944513`*^9, 
  3.6337645755229125`*^9}, {3.6337655346772223`*^9, 
  3.633765562662978*^9}},ExpressionUUID->"e4b3c766-bb98-4e64-a38e-\
fac75890bb6a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    RowBox[{"-", "n"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"]}]}]]}]], "Output",
 CellChangeTimes->{{3.6337643826552153`*^9, 3.6337643853572817`*^9}, {
  3.633764422984138*^9, 3.633764524223508*^9}, {3.6337645686944513`*^9, 
  3.6337645755229125`*^9}, {3.6337655346772223`*^9, 
  3.633765562662978*^9}},ExpressionUUID->"ee70fe93-31d3-4d92-8efd-\
9c3b24f88f15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Beta]0", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], "z"]], 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]0", "\[Rule]", 
     FractionBox[
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], "z"]], 
      SqrtBox["2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6337643826552153`*^9, 3.6337643853572817`*^9}, {
  3.633764422984138*^9, 3.633764524223508*^9}, {3.6337645686944513`*^9, 
  3.6337645755229125`*^9}, {3.6337655346772223`*^9, 
  3.633765562662978*^9}},ExpressionUUID->"23137ea4-e21a-423f-aa29-\
26393d125be8"]
}, Open  ]],

Cell["\<\
We discover what we already saw! that the relation between \[Beta] and z is \
not changing for whatever potential you put! Interesting
Now equations for N\[CloseCurlyQuote] should be redunandt\
\>", "Text",
 CellChangeTimes->{{3.6337645284424715`*^9, 3.6337645495528817`*^9}, {
  3.6337655448964815`*^9, 3.6337655537563105`*^9}, {3.6337657545620947`*^9, 
  3.6337657623124776`*^9}},
 FontWeight->"Bold",ExpressionUUID->"b2006b21-77a1-4ad9-9883-2290bca08ba2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{"n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "+", 
    RowBox[{"2", "M2", " ", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{"V", "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Beta]0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", 
            RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]}], ")"}], ")"}]}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "n"}], " ", 
     SuperscriptBox["z", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " "}]], "EQ3"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Beta]0", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}], 
        SuperscriptBox["z", "2"]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "n"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], "EQ5"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"%", "\[Equal]", "0"}], ",", 
     RowBox[{"%%", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]0", ",", "M2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%%%", "/.", "%"}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "n"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6337656018367867`*^9, 
  3.633765695638291*^9}},ExpressionUUID->"9b8df288-7bdb-463d-9b76-\
a6229d88ba2a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "z", "+", 
      SuperscriptBox["z", "2"]}], ")"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"M2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"]}], "-", 
   RowBox[{"10", " ", "M2", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["\[Beta]0", "4"]}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Beta]0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"M2", " ", 
      SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"z", " ", 
         SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.6337656342915125`*^9, 3.633765651073592*^9}, {
  3.6337656810750723`*^9, 
  3.6337656960601854`*^9}},ExpressionUUID->"4dee8626-b916-4b97-8fa8-\
7e888dde9837"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", "z"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "z"}], ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"]}]], "+", 
  FractionBox["M2", 
   RowBox[{"3", "-", 
    RowBox[{"M2", " ", 
     SuperscriptBox["\[Beta]0", "2"]}]}]], "-", 
  FractionBox[
   SuperscriptBox["z", "2"], 
   RowBox[{"3", "+", 
    RowBox[{"z", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"z", " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.6337656342915125`*^9, 3.633765651073592*^9}, {
  3.6337656810750723`*^9, 
  3.6337656960601854`*^9}},ExpressionUUID->"17e763fd-57ee-44f4-ab9f-\
2166f9648437"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Beta]0", "2"]}]}]], "+", 
  FractionBox["M2", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"M2", " ", 
     SuperscriptBox["\[Beta]0", "2"]}]}]], "+", 
  FractionBox[
   SuperscriptBox["z", "2"], 
   RowBox[{"3", "+", 
    RowBox[{"z", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"z", " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.6337656342915125`*^9, 3.633765651073592*^9}, {
  3.6337656810750723`*^9, 
  3.6337656960601854`*^9}},ExpressionUUID->"1f9172aa-b5f6-4f1f-aa13-\
e04ada9cbf15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]], 
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox["z"]}]]}]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"18", " ", "z"}], 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]0", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]], 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox["z"]}]]}], ",", 
     RowBox[{"M2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"18", " ", "z"}], 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}]]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6337656342915125`*^9, 3.633765651073592*^9}, {
  3.6337656810750723`*^9, 
  3.6337656960758114`*^9}},ExpressionUUID->"06a1b3e3-1538-4bc0-ad43-\
823128c72774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6337656342915125`*^9, 3.633765651073592*^9}, {
  3.6337656810750723`*^9, 
  3.6337656960914373`*^9}},ExpressionUUID->"ccdd2c46-18b0-43e3-a3eb-\
f21bb657cfb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{"V", "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["\[Beta]0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", 
            RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", 
         SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]}], ")"}], ")"}]}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "n"}], " ", 
     SuperscriptBox["z", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     SuperscriptBox["\[Beta]0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " "}]], "EQ3"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Beta]0", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n", "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}], 
        SuperscriptBox["z", "2"]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
     RowBox[{"V", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "n"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], "EQ5"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"%%", "+", "%"}], "\[Equal]", "0"}], ",", "\[Beta]0"}], "]"}], 
   "[", 
   RowBox[{"[", "2", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"%%%%", ",", "%%%", ",", "%%"}], "}"}], "/.", "%"}], "//", 
  "FS"}]}], "Input",
 CellChangeTimes->{{3.6337657915326524`*^9, 
  3.633765835347309*^9}},ExpressionUUID->"f0fcd2d5-4e4e-41d8-aaf6-\
260f7400f22e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}]}], "-", 
    RowBox[{"2", " ", "n", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox["\[Beta]0", "2"]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", 
         RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
   RowBox[{"V", "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.6337657697815757`*^9, 
  3.6337658357223296`*^9}},ExpressionUUID->"c3b76da1-fee5-4131-9390-\
f362c469263b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "-", 
      RowBox[{"n", " ", "z"}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Beta]0", "2"]}], ")"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
        SuperscriptBox["\[Beta]0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["\[Beta]0", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"-", 
          SuperscriptBox["\[Beta]0", "2"]}], "]"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"V", "[", 
         RowBox[{"-", 
          SuperscriptBox["\[Beta]0", "2"]}], "]"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
    SuperscriptBox["\[Beta]0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", 
         RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Beta]0", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.6337657697815757`*^9, 
  3.633765835737955*^9}},ExpressionUUID->"a13cafc4-6e9b-4913-8643-\
4949742c9660"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "n"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}]], "+", 
     FractionBox[
      SuperscriptBox["z", "2"], 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Beta]0", "2"]}]}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}], 
   RowBox[{"V", "[", 
    RowBox[{"-", 
     SuperscriptBox["\[Beta]0", "2"]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.6337657697815757`*^9, 
  3.633765835737955*^9}},ExpressionUUID->"17d3c6ee-6d59-4eca-949e-\
9a939aeef172"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "n", " ", "z"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"]}], ")"}]}], "]"}], 
     RowBox[{"V", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"]}], ")"}]}], "]"}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "n", " ", "z"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"]}], ")"}]}], "]"}], 
     RowBox[{"V", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"]}], ")"}]}], "]"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "n", " ", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "z"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"]}], ")"}]}], "]"}], 
     RowBox[{"V", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"]}], ")"}]}], "]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6337657697815757`*^9, 
  3.6337658358942127`*^9}},ExpressionUUID->"aff74e38-f8e7-493a-84e4-\
af13cf376981"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "n"}], "+", 
    RowBox[{"c", " ", 
     SuperscriptBox["z", "p"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "n", " ", "z"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}]}], "]"}], 
    RowBox[{"V", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}]}], "]"}]]}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", "c"}], "]"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "V", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6337660384818335`*^9, 3.6337661404230747`*^9}, {
  3.6337662427171955`*^9, 3.633766252045765*^9}, {3.6337663412652173`*^9, 
  3.6337663620529213`*^9}},ExpressionUUID->"8e8f9496-2772-4f2f-8df5-\
015730c45709"],

Cell[BoxData[
 RowBox[{"2", " ", "z", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"c", " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", "z"]}], ")"}], "p"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["2", "p"]}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], "+", 
         RowBox[{"c", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "z"]}], ")"}], "p"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], "+", 
    FractionBox["n", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "z"}], ")"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.633766067123871*^9, 3.633766140813719*^9}, {
   3.633766243295327*^9, 3.633766252373901*^9}, 
   3.6337663646468005`*^9},ExpressionUUID->"a5dfc66c-fb44-4a1d-84b1-\
33d6d5b68dd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", "p"], " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", "z"]}], ")"}], 
        RowBox[{"-", "p"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["n", "2"], " ", "p"}], "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z", "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.633766067123871*^9, 3.633766140813719*^9}, {
   3.633766243295327*^9, 3.633766252373901*^9}, 
   3.6337663647718067`*^9},ExpressionUUID->"22f81871-f03b-4922-a81f-\
d740545deb3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", "p"], " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}], 
      RowBox[{"-", "p"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", "p"}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.633766208683756*^9, 3.6337662161372433`*^9}, {
  3.6337663794912863`*^9, 
  3.633766379778945*^9}},ExpressionUUID->"d32d5bf2-db06-4ff6-8e51-\
403438b0d354"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", "p"], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"]}], ")"}], 
     RowBox[{"-", "p"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
   RowBox[{
    RowBox[{
     SuperscriptBox["n", "2"], " ", "p"}], "+", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z", "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.6337662094962864`*^9, 3.6337662165435085`*^9}, 
   3.633766380200844*^9},ExpressionUUID->"946248ed-b766-435a-a224-\
8bb704cf88fd"],

Cell["\<\
-\\frac{n^2 (n+1) 2^p (z-1) \\left(\\frac{1}{z}-1\\right)^{-p}}{n^2 p+n (p (2 \
z-1)-z+1)+p (z-1) z}\
\>", "Output",
 CellChangeTimes->{{3.6337662094962864`*^9, 3.6337662165435085`*^9}, 
   3.6337663802164664`*^9},ExpressionUUID->"a7f52f7b-318c-4b98-953a-\
e92115882d71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", "p"], " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}], 
      RowBox[{"-", "p"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", "p"}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"p", "\[Rule]", "1"}]}], "//", "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"n", "\[Rule]", "3"}]}], "//", "FS"}]}], "Input",
 CellChangeTimes->{{3.633766411578292*^9, 3.6337664294698052`*^9}, {
  3.633766463266811*^9, 
  3.633766463657456*^9}},ExpressionUUID->"726287be-26b3-461b-8efc-\
c13de9692f64"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", "p"], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"]}], ")"}], 
     RowBox[{"-", "p"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
   RowBox[{
    RowBox[{
     SuperscriptBox["n", "2"], " ", "p"}], "+", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z", "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.6337664142190504`*^9, 3.633766429844819*^9}, 
   3.6337664640324745`*^9},ExpressionUUID->"f7d1415a-b30b-4851-ae19-\
c5dda0f3ae23"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", "z"}], 
  RowBox[{
   SuperscriptBox["n", "2"], "+", 
   RowBox[{"n", " ", "z"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}]]], "Output",
 CellChangeTimes->{{3.6337664142190504`*^9, 3.633766429844819*^9}, 
   3.6337664640637283`*^9},ExpressionUUID->"8cae4831-d3c2-4535-95f8-\
52e6bcc711dd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"72", " ", "z"}], 
  RowBox[{"9", "+", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "z"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{{3.6337664142190504`*^9, 3.633766429844819*^9}, 
   3.6337664640637283`*^9},ExpressionUUID->"111e3639-3dcd-44f5-8ee6-\
5bebcacc98cf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Playing with monomial potential", "Section",
 CellChangeTimes->{{3.633766532043518*^9, 
  3.633766538168816*^9}},ExpressionUUID->"f089681c-286b-40f0-a911-\
e5bba39d7046"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "==", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", "p"], " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}], 
      RowBox[{"-", "p"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", "p"}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.633766547075506*^9, 
  3.633766548372444*^9}},ExpressionUUID->"b6c07206-f4aa-45c1-84de-\
d322b238de72"],

Cell[BoxData[
 RowBox[{"c", "\[Equal]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", "p"], " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}], 
      RowBox[{"-", "p"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], " ", "p"}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}]}]], "Output",
 CellChangeTimes->{
  3.6337665489974747`*^9},ExpressionUUID->"e42d964b-80ea-4e25-afa0-\
f071ee7eb339"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"414d1c54-99a6-4236-ab63-e326622761bd"],

Cell[CellGroupData[{

Cell["n=3", "Subsection",
 CellChangeTimes->{{3.6337809793822303`*^9, 
  3.633780979913514*^9}},ExpressionUUID->"f4ada831-2b5c-456b-8be0-\
78be8d34cb75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", "p"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "z"]}], ")"}], 
           RowBox[{"-", "p"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z", "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
       "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<c1\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<p=1,n=3\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp2", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", "p"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "z"]}], ")"}], 
           RowBox[{"-", "p"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z", "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
       "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<c1\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<p=2,n=3\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp3", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", "p"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "z"]}], ")"}], 
           RowBox[{"-", "p"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z", "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
       "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<c1\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "200"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<p=3,n=3\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pp4", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", "p"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "z"]}], ")"}], 
           RowBox[{"-", "p"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z", "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
       "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<c1\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "20"}], ",", "200"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<p=4,n=3\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"p", ",", "n"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.633780894362425*^9, 3.6337810173528466`*^9}, {
  3.6337810621363125`*^9, 3.633781105622834*^9}, {3.633781176595077*^9, 
  3.633781241551432*^9}, {3.633781351478726*^9, 3.6337813536663136`*^9}, {
  3.6337815815213146`*^9, 3.633781605459987*^9}, {3.633781847175039*^9, 
  3.6337818568317685`*^9}, {3.633781911928233*^9, 3.6337819207724247`*^9}, {
  3.6337819841505527`*^9, 
  3.633782003323367*^9}},ExpressionUUID->"8643811e-9af4-4a25-9159-\
f3707f4502ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"pp1", ",", "pp2", ",", "pp3", ",", "pp4"}], "}"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6337818822548947`*^9, 
  3.6337818996620283`*^9}},ExpressionUUID->"cc977132-5ebc-483c-b110-\
78161eea8609"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxl2Gk4Vev7B3C2YU+GbUhk2kuGQiX7SJPW15BkqlSiSZFEMlWipNJAUchQ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         "]]}},
      Axes->{True, True},
      AxesLabel->{
        FormBox["\"c1\"", TraditionalForm], 
        FormBox["\"z\"", TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 12],
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"ScalingFunctions" -> None},
      PlotLabel->FormBox["\"p=1,n=3\"", TraditionalForm],
      PlotRange->{{0., 8.999999932643552}, {0., 20.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {194.4, -189.}, 
     ImageScaled[{0.5, 0.5}], {360.00000000000006, 360.}], InsetBox[
     GraphicsBox[{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdmGc8Ftz/x42MywoJySx7c2VEfE8IWXdWikIKlRFSErckt9BN2lYZoSEy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         "]]}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox["\"c1\"", TraditionalForm], 
        FormBox["\"z\"", TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 12],
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"ScalingFunctions" -> None},
      PlotLabel->FormBox["\"p=2,n=3\"", TraditionalForm],
      PlotRange->{{-100, 100}, {0, 20}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {583.2, -189.}, 
     ImageScaled[{0.5, 0.5}], {360.00000000000006, 360.}], InsetBox[
     GraphicsBox[{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdmHc4l3/Ux20S8ZWfLXtk883KOMdIQn7ISEkiURlRP2WEkOyRSqlkJyGk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         "]]}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox["\"c1\"", TraditionalForm], 
        FormBox["\"z\"", TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 12],
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"ScalingFunctions" -> None},
      PlotLabel->FormBox["\"p=3,n=3\"", TraditionalForm],
      PlotRange->{{0, 200}, {0, 20}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {972., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdeXc4Ft77P49ZRnb0JDNlj6dCxn2M7IiMRJGRmRCyUpkhkhERSUhKKlRm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         "]]}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox["\"c1\"", TraditionalForm], 
        FormBox["\"z\"", TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 12],
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->Directive[
        GrayLevel[0], Bold, Medium],
      Method->{"ScalingFunctions" -> None},
      PlotLabel->FormBox["\"p=4,n=3\"", TraditionalForm],
      PlotRange->{{-20, 200}, {0, 20}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {1360.8000000000002, -189.}, 
     ImageScaled[{0.5, 0.5}], {359.9999999999998, 360.}]}, {}},
  ContentSelectable->True,
  ImageSize->{782., Automatic},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.6337818923647943`*^9, 3.6337819003182845`*^9}, 
   3.6337820072610626`*^9},ExpressionUUID->"bdf8e68d-c191-454c-a07b-\
cf24417cac19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pp1", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", "p"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "z"]}], ")"}], 
          RowBox[{"-", "p"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z", "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}]]}], ",", "z"}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<c1\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "12"}], "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold", ",", " ", "Medium"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<p=1,n=3\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"p", ",", "n"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.633782071076716*^9, 3.633782103217923*^9}, {
  3.6337821363914332`*^9, 
  3.6337821458137817`*^9}},ExpressionUUID->"d2cb9529-b2d9-43e6-be19-\
a5eed04f2caf"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
    FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxl2Gk4Vev7B3C2YU+GbUhk2kuGQiX7SJPW15BkqlSiSZFEMlWipNJAUchQ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     "]]}},
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"c1\"", TraditionalForm], 
    FormBox["\"z\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 12],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    GrayLevel[0], Bold, Medium],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"p=1,n=3\"", TraditionalForm],
  PlotRange->{{0., 8.999999932643552}, {0., 20.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.633782084576375*^9, 3.633782103546063*^9}, {
  3.633782137047716*^9, 
  3.633782146704443*^9}},ExpressionUUID->"f0fc7cd6-5a3a-4bfb-af0a-\
983570ead010"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Playing with polynomial", "Section",
 CellChangeTimes->{{3.633782608297186*^9, 
  3.633782611484862*^9}},ExpressionUUID->"d0b457f3-77a7-430c-9321-\
350a12f5e325"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "n"}], "+", 
    RowBox[{"2", " ", "M2", " ", "z"}], "+", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"\[Zeta]", " ", 
     RowBox[{"z", "^", "3"}]}], " ", "+", 
    RowBox[{"\[Xi]", " ", 
     RowBox[{"z", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "n", " ", "z"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}]}], "]"}], 
    RowBox[{"V", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "z"]}], ")"}]}], "]"}]]}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", "M2"}], "]"}], "//", 
  "FS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "V", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6337826138599567`*^9, 3.633782639486223*^9}, {
  3.6337827083489885`*^9, 
  3.633782719677698*^9}},ExpressionUUID->"edbf8f32-9350-411b-9cf0-\
3f33d87be73b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "n", " ", "z"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", "z"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "M2", " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "z", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Zeta]"}], "-", 
         RowBox[{"3", " ", "z", " ", "\[Zeta]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", "\[Xi]"}]}], 
     ")"}]}], 
   RowBox[{
    RowBox[{"2", " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", "z"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
        "\[Gamma]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", "\[Zeta]"}]}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"], " ", 
     "\[Xi]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.633782644908361*^9, {3.633782709052148*^9, 
   3.6337827200683165`*^9}},ExpressionUUID->"01c7c993-0a2e-4b8b-9504-\
638993950dc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"M2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}],
          "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          "\[Zeta]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Xi]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{"n", " ", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.633782644908361*^9, {3.633782709052148*^9, 
   3.6337827204277086`*^9}},ExpressionUUID->"ea76badd-5f0c-4e93-b9cc-\
52f80e3b2e6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "n", " ", "z"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "z"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "M2", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "z", " ", "\[Gamma]"}], "+", 
          RowBox[{"3", " ", "\[Zeta]"}], "-", 
          RowBox[{"3", " ", "z", " ", "\[Zeta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", "\[Xi]"}]}], 
      ")"}]}], 
    RowBox[{
     RowBox[{"2", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", "z"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z", " ", 
         "\[Gamma]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", "\[Zeta]"}]}], 
       ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"], " ", "\[Xi]"}]}]]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6337827336158667`*^9, 
  3.633782736412874*^9}},ExpressionUUID->"a324b983-c773-48f9-bf90-\
8e2ab2a20fc3"],

Cell["\<\
\\frac{4 z \\left(-8 \\text{M2} z^3+z (z-1) (3 \\zeta +4 \\gamma  z-3 \\zeta  \
z)+2 \\xi  (z-1)^3\\right)}{2 z \\left(8 z^2 (\\text{M2} (z-1)+n (n+1) z)-2 \
\\gamma 
   z (z-1)^2+\\zeta  (z-1)^3\\right)-\\xi  (z-1)^4}+\\frac{2 n z}{(n+z-1) \
(n+z)}\
\>", "Output",
 CellChangeTimes->{
  3.633782737991078*^9},ExpressionUUID->"501309d5-88b5-4685-88b0-\
905a75d5d63a"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1344, 685},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (2022\:5e746\:670816\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d655558c-5923-4ae5-810d-9afdf1cdfbdc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 193, 3, 98, "Title",ExpressionUUID->"e042a895-8178-42d2-8b8b-9217d174669a"],
Cell[776, 27, 200, 3, 30, "Input",ExpressionUUID->"ec4f9114-7a87-4408-ac1a-73fe2a0a2bbd"],
Cell[979, 32, 225, 4, 30, "Input",ExpressionUUID->"a0cfdf5c-6496-4fe6-ba2a-ae3ed0bb422e"],
Cell[CellGroupData[{
Cell[1229, 40, 174, 3, 67, "Section",ExpressionUUID->"4929ad5f-d7c5-41fe-ab88-b4c6709d2c52"],
Cell[1406, 45, 14812, 414, 529, "Input",ExpressionUUID->"63a639ee-c3dc-427a-bbb9-317c63abdba3"],
Cell[16221, 461, 331, 10, 6, "Text",ExpressionUUID->"4f7d5ff6-3fa7-4f68-b956-d49df9007ab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16589, 476, 199, 3, 67, "Section",ExpressionUUID->"12868397-41ce-4751-baa1-876576b433ef"],
Cell[CellGroupData[{
Cell[16813, 483, 1323, 33, 260, "Input",ExpressionUUID->"0b3a50dc-819e-4887-97aa-aff00604a453"],
Cell[18139, 518, 889, 24, 72, "Output",ExpressionUUID->"c622c1c8-0897-437a-b479-3fe2e4331aa7"],
Cell[19031, 544, 2258, 66, 69, "Output",ExpressionUUID->"1db26b51-c54e-4b6d-985a-52db5973def3"],
Cell[21292, 612, 1560, 44, 75, "Output",ExpressionUUID->"a4caa73a-aa61-486c-8d01-129da338789d"],
Cell[22855, 658, 421, 6, 34, "Output",ExpressionUUID->"a38bab59-d9f4-4bc6-801d-70c79eaa72a5"],
Cell[23279, 666, 1729, 51, 56, "Output",ExpressionUUID->"823744fb-b44f-499f-99ac-714346c13d15"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25057, 723, 170, 3, 67, "Section",ExpressionUUID->"07878e09-89ee-4b32-bfb2-76800e912bd9"],
Cell[CellGroupData[{
Cell[25252, 730, 2067, 65, 211, "Input",ExpressionUUID->"70b2aa5f-f63a-42f5-9885-e60a2c0b564d"],
Cell[27322, 797, 1725, 51, 70, "Output",ExpressionUUID->"3b736266-d6c1-4e91-afad-e1c0789db498"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29084, 853, 3968, 104, 142, "Input",ExpressionUUID->"b058147e-0fd6-49ff-ae78-b587aec4da3c"],
Cell[33055, 959, 35229, 664, 70, "Output",ExpressionUUID->"f46ddf99-66fa-41c9-8d22-72a3ea4b206d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68321, 1628, 35469, 666, 449, "Input",ExpressionUUID->"96310b15-12f5-4e67-87fe-732f6644598f"],
Cell[103793, 2296, 35902, 679, 70, "Output",ExpressionUUID->"d43f2627-8f1f-429b-9253-f059225feaaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139732, 2980, 711, 22, 74, "Input",ExpressionUUID->"2bc9a1dd-6658-48ab-859d-7c24790539e8"],
Cell[140446, 3004, 711, 23, 70, "Output",ExpressionUUID->"efb1fdfa-847b-4c24-ad0e-4b61eea867b7"],
Cell[141160, 3029, 407, 11, 70, "Output",ExpressionUUID->"856da95a-be27-45f3-ab59-d0f8641a6e98"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[141616, 3046, 222, 4, 53, "Section",ExpressionUUID->"bad44399-b467-48e2-a44b-30d5e1dced97"],
Cell[CellGroupData[{
Cell[141863, 3054, 2327, 71, 205, "Input",ExpressionUUID->"e2548b49-6ba7-4378-8692-62e6bb26b7af"],
Cell[144193, 3127, 3119, 97, 71, "Output",ExpressionUUID->"03e96b86-f450-4dde-887c-f1a2ee472c16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147349, 3229, 2507, 70, 91, "Input",ExpressionUUID->"2df46377-f524-434b-8ff3-6ce90e80c62c"],
Cell[149859, 3301, 2416, 48, 570, "Output",ExpressionUUID->"2e61e442-8e4f-4d32-ab6e-7f08343379f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152312, 3354, 1333, 40, 59, "Input",ExpressionUUID->"10c39752-ba99-40d3-9e10-9ade4c53417f"],
Cell[153648, 3396, 1733, 55, 62, "Output",ExpressionUUID->"0accac5e-78fb-47d4-bfb6-45f5f5ee6f95"]
}, Open  ]],
Cell[155396, 3454, 1550, 44, 33, "Input",ExpressionUUID->"d45d849e-b8fc-4d53-872d-0f1fde8cc63a"],
Cell[CellGroupData[{
Cell[156971, 3502, 1232, 39, 33, "Input",ExpressionUUID->"1bfa2a4b-8f6b-4e9d-953e-5eddec70a6f8"],
Cell[158206, 3543, 225, 6, 34, "Output",ExpressionUUID->"768dd5d8-48fb-4ab6-b1d6-1af0e7fd34dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158468, 3554, 968, 26, 54, "Input",ExpressionUUID->"17be5ae4-4d4e-4cc4-94ac-c3a95b7c38dc"],
Cell[159439, 3582, 269, 6, 34, "Output",ExpressionUUID->"cdb39444-b8e1-4c3a-b925-e8df788a783f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159745, 3593, 1524, 45, 108, "Input",ExpressionUUID->"b9de4fd6-c4f3-461d-8f0c-963eeea44b03"],
Cell[161272, 3640, 246, 4, 34, "Output",ExpressionUUID->"7a88a94b-05c2-4dd2-8e5b-c5d0c1e58fae"]
}, Open  ]],
Cell[161533, 3647, 10485, 291, 371, "Input",ExpressionUUID->"099457fa-d160-474c-bf06-ff39641b568c"],
Cell[172021, 3940, 26727, 475, 420, InheritFromParent,ExpressionUUID->"e53929cc-75d2-4181-bb0e-d5dcceba4861"],
Cell[198751, 4417, 27484, 479, 445, "Input",ExpressionUUID->"f79add2b-e8eb-4049-a5e8-b01884374538"],
Cell[CellGroupData[{
Cell[226260, 4900, 7502, 208, 316, "Input",ExpressionUUID->"d637c56d-4802-43b5-bb65-3a3d07d51f7c"],
Cell[233765, 5110, 21687, 417, 347, "Output",ExpressionUUID->"b882f6b1-a743-4270-9e70-54059a870009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255489, 5532, 1520, 46, 33, "Input",ExpressionUUID->"11c8ae0b-8169-4415-9c6b-4a6f3a56a970"],
Cell[257012, 5580, 858, 29, 33, "Output",ExpressionUUID->"f7c78419-4853-4034-a58f-73c6499ad27f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257907, 5614, 1741, 57, 55, "Input",ExpressionUUID->"596af4bf-7f8f-4818-bb36-2d68d05de7ff"],
Cell[259651, 5673, 780, 26, 33, "Output",ExpressionUUID->"df4e41d9-9be1-4a96-9393-9c1f5d1d6585"],
Cell[260434, 5701, 639, 17, 31, "Output",ExpressionUUID->"b5b83b18-e5ec-4f11-b8b8-fcf209cd53fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261110, 5723, 4014, 111, 180, "Input",ExpressionUUID->"298e3703-4e52-4e0b-9951-1026e0c17e20"],
Cell[265127, 5836, 7490, 150, 345, "Output",ExpressionUUID->"a34d4cd9-6b10-488b-a596-7953b168e3af"]
}, Open  ]],
Cell[272632, 5989, 8103, 166, 345, "Input",ExpressionUUID->"34a5b17e-c560-49df-96f1-98149cdcf8a4"],
Cell[CellGroupData[{
Cell[280760, 6159, 1531, 44, 33, "Input",ExpressionUUID->"88c31aea-0c4c-446c-bca2-c11528a499f6"],
Cell[282294, 6205, 1208, 36, 55, "Output",ExpressionUUID->"cea8b587-0aad-4072-9d02-2a46dbecc154"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283539, 6246, 1193, 36, 55, "Input",ExpressionUUID->"1bbc9baf-ff6c-42bc-b604-afea8255e848"],
Cell[284735, 6284, 349, 11, 49, "Output",ExpressionUUID->"d8467a97-8db5-4a13-b4d3-4f1983118be8"]
}, Open  ]],
Cell[285099, 6298, 341, 7, 30, "Text",ExpressionUUID->"96dab326-4f9d-45ba-94ec-9a4ffe36ba37"],
Cell[CellGroupData[{
Cell[285465, 6309, 2067, 59, 86, "Input",ExpressionUUID->"b317525c-f373-4642-b021-7d2f5e88ef20"],
Cell[287535, 6370, 9527, 171, 372, "Output",ExpressionUUID->"c1d8fad5-234b-4f81-bddf-10a6ce84c192"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297099, 6546, 2296, 66, 86, "Input",ExpressionUUID->"2152c6fd-b8a2-44c5-93d9-c0fa6fa146ba"],
Cell[299398, 6614, 9696, 174, 372, "Output",ExpressionUUID->"b2e92e7e-7372-47ad-82ec-cf4715107859"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309131, 6793, 3700, 117, 77, "Input",ExpressionUUID->"ba9bb93c-0a60-4fd6-a729-6ec5d15ebd9e"],
Cell[312834, 6912, 543, 16, 31, "Output",ExpressionUUID->"d7c0cd97-ce30-4b33-a292-ccd920e8bb14"],
Cell[313380, 6930, 481, 14, 33, "Output",ExpressionUUID->"13e4afdf-71c6-4582-b0f9-ab73273e8bbb"],
Cell[313864, 6946, 561, 16, 31, "Output",ExpressionUUID->"b0278542-7a7b-4c49-81cd-ce9fa7e82f2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314462, 6967, 2242, 65, 86, "Input",ExpressionUUID->"08156ebd-90bb-4e2f-95ca-f33b6077ac46"],
Cell[316707, 7034, 7218, 133, 372, "Output",ExpressionUUID->"466ed33f-401b-42e0-bfe4-9dedd6005124"]
}, Open  ]],
Cell[323940, 7170, 331, 10, 5, "Text",ExpressionUUID->"70533bff-ef7c-4ecb-8045-7a60e7ad2864"],
Cell[CellGroupData[{
Cell[324296, 7184, 1312, 41, 33, "Input",ExpressionUUID->"9bea68d6-3299-41a7-ac22-311dac23b108"],
Cell[325611, 7227, 387, 12, 33, "Output",ExpressionUUID->"c6381661-f3b4-442e-b95f-a9df42536067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326035, 7244, 861, 27, 55, "Input",ExpressionUUID->"bb675ba9-bdaf-4368-babc-833342525ad1"],
Cell[326899, 7273, 288, 8, 33, "Output",ExpressionUUID->"1c8f2f30-d35b-4b38-935e-f198a1018b4f"],
Cell[327190, 7283, 358, 10, 31, "Output",ExpressionUUID->"1364cdb5-d1be-4eb1-a640-531da0743cb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327585, 7298, 498, 15, 33, "Input",ExpressionUUID->"263ddaa9-3de2-414f-b759-eddf191dfb1a"],
Cell[328086, 7315, 6991, 198, 172, "Output",ExpressionUUID->"62a24137-7605-45b2-986c-6289d6ce08b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335114, 7518, 5412, 150, 226, "Input",ExpressionUUID->"37ec40d7-5299-4d9e-bb37-5ba0b716ef26"],
Cell[340529, 7670, 7372, 147, 336, "Output",ExpressionUUID->"305c6dd1-3e34-4da6-b685-0f36eac983f3"],
Cell[347904, 7819, 8634, 164, 350, "Output",ExpressionUUID->"ccfb73cb-10e8-48e5-990e-6ad816c2d426"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[356587, 7989, 169, 3, 53, "Section",ExpressionUUID->"8c4d07bc-ba64-44db-a1a3-d0a487441d94"],
Cell[CellGroupData[{
Cell[356781, 7996, 2379, 75, 223, "Input",ExpressionUUID->"2690e682-ad56-4151-b071-8f56e2c21770"],
Cell[359163, 8073, 4329, 135, 136, "Output",ExpressionUUID->"425b6930-ab69-4a6b-bb39-c970c3c85a68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363529, 8213, 1904, 60, 59, "Input",ExpressionUUID->"0849cf65-6898-45fe-9390-9f01407dfa43"],
Cell[365436, 8275, 2771, 86, 83, "Output",ExpressionUUID->"80689b09-94d9-4283-82a8-addd5f5aa86a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368244, 8366, 7006, 210, 148, "Input",ExpressionUUID->"ec26d47c-d68e-4ba2-87fe-3d92be31b2b1"],
Cell[375253, 8578, 785, 26, 34, "Output",ExpressionUUID->"f3725b5d-22fd-48a2-b473-38f91edd12dd"],
Cell[376041, 8606, 708, 22, 34, "Output",ExpressionUUID->"677a741b-ba6d-46d2-8254-6630c109ae1f"],
Cell[376752, 8630, 788, 25, 34, "Output",ExpressionUUID->"676d3fa9-b44d-4f03-8243-85cca0f136dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377577, 8660, 3777, 101, 102, "Input",ExpressionUUID->"87dd3e35-837e-42ea-8a16-6a3b389e1b3c"],
Cell[381357, 8763, 10007, 198, 385, "Output",ExpressionUUID->"4fce0fb8-c406-4323-80e7-9c46fb11021f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391401, 8966, 3535, 95, 102, "Input",ExpressionUUID->"bf3c44fb-2cbc-4f23-b1cd-5a18e0d3ef98"],
Cell[394939, 9063, 6211, 117, 369, "Output",ExpressionUUID->"8a1dd404-c4d9-4074-b561-e3912b66113e"]
}, Open  ]],
Cell[401165, 9183, 331, 10, 6, "Text",ExpressionUUID->"36d3d9f0-f225-4880-a661-4a33be60a42f"],
Cell[CellGroupData[{
Cell[401521, 9197, 2907, 82, 91, "Input",ExpressionUUID->"ed3c9a9e-399b-4b6a-a98c-ec58b645bc61"],
Cell[404431, 9281, 2823, 55, 495, "Output",ExpressionUUID->"cc412cea-8f89-480d-8a22-6a4e3d3701f2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[407303, 9342, 178, 3, 67, "Section",ExpressionUUID->"9629790c-d9a4-4887-ab88-6a01f5158e0c"],
Cell[CellGroupData[{
Cell[407506, 9349, 19519, 542, 449, "Input",ExpressionUUID->"2bc89ddd-549b-41f2-9c2f-6caca65919f5"],
Cell[427028, 9893, 32871, 555, 380, "Output",ExpressionUUID->"ca91644a-3297-49b1-b014-f60adfbfe626"]
}, Open  ]],
Cell[459914, 10451, 254, 5, 30, "Text",ExpressionUUID->"e60b5f82-3215-40db-9fbe-5a9ec684116d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460205, 10461, 167, 3, 63, "Section",ExpressionUUID->"655d9c9a-ba87-46a4-a5c0-66db9715701a"],
Cell[460375, 10466, 224, 3, 30, "Text",ExpressionUUID->"c4618287-3367-4312-93ab-52c266bbdb58"],
Cell[CellGroupData[{
Cell[460624, 10473, 4539, 145, 215, "Input",ExpressionUUID->"17c5c553-c3c6-4c11-a8ee-c6d3b71f31d6"],
Cell[465166, 10620, 1423, 44, 58, "Output",ExpressionUUID->"37fee579-d5a3-463a-831f-704e389ea1e7"],
Cell[466592, 10666, 1125, 35, 58, "Output",ExpressionUUID->"00bf6893-5bc5-4153-b90c-3659ddf2d2a3"],
Cell[467720, 10703, 1224, 37, 58, "Output",ExpressionUUID->"e4b3c766-bb98-4e64-a38e-fac75890bb6a"],
Cell[468947, 10742, 745, 22, 49, "Output",ExpressionUUID->"ee70fe93-31d3-4d92-8efd-9c3b24f88f15"],
Cell[469695, 10766, 776, 24, 78, "Output",ExpressionUUID->"23137ea4-e21a-423f-aa29-26393d125be8"]
}, Open  ]],
Cell[470486, 10793, 468, 8, 49, "Text",ExpressionUUID->"b2006b21-77a1-4ad9-9883-2290bca08ba2"],
Cell[CellGroupData[{
Cell[470979, 10805, 4208, 136, 254, "Input",ExpressionUUID->"9b8df288-7bdb-463d-9b76-a6229d88ba2a"],
Cell[475190, 10943, 1337, 44, 56, "Output",ExpressionUUID->"4dee8626-b916-4b97-8fa8-7e888dde9837"],
Cell[476530, 10989, 733, 24, 55, "Output",ExpressionUUID->"17e763fd-57ee-44f4-ab9f-2166f9648437"],
Cell[477266, 11015, 704, 23, 55, "Output",ExpressionUUID->"1f9172aa-b5f6-4f1f-aa13-e04ada9cbf15"],
Cell[477973, 11040, 1201, 41, 56, "Output",ExpressionUUID->"06a1b3e3-1538-4bc0-ad43-823128c72774"],
Cell[479177, 11083, 254, 6, 31, "Output",ExpressionUUID->"ccdd2c46-18b0-43e3-a3eb-f21bb657cfb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479468, 11094, 3850, 126, 193, "Input",ExpressionUUID->"f0fcd2d5-4e4e-41d8-aaf6-260f7400f22e"],
Cell[483321, 11222, 1220, 40, 58, "Output",ExpressionUUID->"c3b76da1-fee5-4131-9390-f362c469263b"],
Cell[484544, 11264, 1900, 58, 74, "Output",ExpressionUUID->"a13cafc4-6e9b-4913-8643-4949742c9660"],
Cell[486447, 11324, 1072, 35, 58, "Output",ExpressionUUID->"17d3c6ee-6d59-4eca-949e-9a939aeef172"],
Cell[487522, 11361, 2434, 84, 63, "Output",ExpressionUUID->"aff74e38-f8e7-493a-84e4-af13cf376981"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489993, 11450, 1482, 49, 131, "Input",ExpressionUUID->"8e8f9496-2772-4f2f-8df5-015730c45709"],
Cell[491478, 11501, 1241, 39, 64, "Output",ExpressionUUID->"a5dfc66c-fb44-4a1d-84b1-33d6d5b68dd5"],
Cell[492722, 11542, 1246, 39, 57, "Output",ExpressionUUID->"22f81871-f03b-4922-a81f-d740545deb3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494005, 11586, 1173, 38, 80, "Input",ExpressionUUID->"d32d5bf2-db06-4ff6-8e51-403438b0d354"],
Cell[495181, 11626, 1027, 34, 57, "Output",ExpressionUUID->"946248ed-b766-435a-a224-8bb704cf88fd"],
Cell[496211, 11662, 281, 6, 31, "Output",ExpressionUUID->"a7f52f7b-318c-4b98-953a-e92115882d71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496529, 11673, 1322, 43, 100, "Input",ExpressionUUID->"726287be-26b3-461b-8efc-c13de9692f64"],
Cell[497854, 11718, 1027, 34, 57, "Output",ExpressionUUID->"f7d1415a-b30b-4851-ae19-c5dda0f3ae23"],
Cell[498884, 11754, 497, 15, 52, "Output",ExpressionUUID->"8cae4831-d3c2-4535-95f8-52e6bcc711dd"],
Cell[499384, 11771, 323, 9, 48, "Output",ExpressionUUID->"111e3639-3dcd-44f5-8ee6-5bebcacc98cf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[499756, 11786, 176, 3, 49, "Section",ExpressionUUID->"f089681c-286b-40f0-a911-e5bba39d7046"],
Cell[CellGroupData[{
Cell[499957, 11793, 1053, 35, 57, "Input",ExpressionUUID->"b6c07206-f4aa-45c1-84de-d322b238de72"],
Cell[501013, 11830, 1038, 35, 57, "Output",ExpressionUUID->"e42d964b-80ea-4e25-afa0-f071ee7eb339"]
}, Open  ]],
Cell[502066, 11868, 331, 10, 5, "Text",ExpressionUUID->"414d1c54-99a6-4236-ab63-e326622761bd"],
Cell[CellGroupData[{
Cell[502422, 11882, 153, 3, 43, "Subsection",ExpressionUUID->"f4ada831-2b5c-456b-8be0-78be8d34cb75"],
Cell[502578, 11887, 9256, 261, 504, "Input",ExpressionUUID->"8643811e-9af4-4a25-9159-f3707f4502ca"],
Cell[CellGroupData[{
Cell[511859, 12152, 298, 8, 31, "Input",ExpressionUUID->"cc977132-5ebc-483c-b110-78161eea8609"],
Cell[512160, 12162, 32905, 582, 215, "Output",ExpressionUUID->"bdf8e68d-c191-454c-a07b-cf24417cac19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[545102, 12749, 2161, 62, 150, "Input",ExpressionUUID->"d2cb9529-b2d9-43e6-be19-a5eed04f2caf"],
Cell[547266, 12813, 6393, 119, 447, "Output",ExpressionUUID->"f0fc7cd6-5a3a-4bfb-af0a-983570ead010"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[553720, 12939, 168, 3, 49, "Section",ExpressionUUID->"d0b457f3-77a7-430c-9321-350a12f5e325"],
Cell[CellGroupData[{
Cell[553913, 12946, 1620, 54, 131, "Input",ExpressionUUID->"edbf8f32-9350-411b-9cf0-3f33d87be73b"],
Cell[555536, 13002, 2062, 68, 56, "Output",ExpressionUUID->"01c7c993-0a2e-4b8b-9504-638993950dc2"],
Cell[557601, 13072, 2724, 83, 56, "Output",ExpressionUUID->"ea76badd-5f0c-4e93-b9cc-52f80e3b2e6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560362, 13160, 2128, 68, 56, "Input",ExpressionUUID->"a324b983-c773-48f9-bf90-8e2ab2a20fc3"],
Cell[562493, 13230, 377, 9, 48, "Output",ExpressionUUID->"501309d5-88b5-4685-88b0-905a75d5d63a"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


